Shear mode transport coefficients from multiple polylogarithms

We present an analytical study of the transport coefficients associated with the shear sector of gravitational perturbations around asymptotically anti-de Sitter black branes. In the long-wavelength, low-frequency limit, the wave solutions admit a structure that is fully described in terms of multiple polylogarithms in several variables. We focus primarily on computing the transport coefficients for $\mathcal{N}=4$ SYM, by performing a bulk computation in the five-dimensional black hole background up to order $\mathfrak{q}^{10}$, which extends the results previously available in the literature. We then generalise the procedure to $d+1$ dimensions, characterising the mathematical structure of the resulting transport coefficient expressions.

==> anc/shear_SAdS4.m <==
(* ::Package:: *)

(* ::Input:: *)
(*uSub={Subscript[u, 1]->-(1/2)-(I Sqrt[3])/2,Subscript[u, 2]->-(1/2)+(I Sqrt[3])/2};*)


(* ::Title:: *)
(*Integrals results*)


(* ::Input:: *)
(*integral11=1/4 I (I z^3+2 z^4 Subscript[w, 1]);*)
(*integral12=1/4 (-z+3 z^2-z^3/3-Log[1-z]+z^3 Log[1-z]-Log[1-z Subscript[u, 1]]/\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-z/Subscript[u, 1]-(z^3 Subscript[u, 1])/3+z^3 Log[1-z Subscript[u, 1]] Subscript[u, 1]-Log[1-z Subscript[u, 2]]/\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-z/Subscript[u, 2]-(z^3 Subscript[u, 2])/3+z^3 Log[1-z Subscript[u, 2]] Subscript[u, 2]+2 I z Subscript[w, 1]+I z^2 Subscript[w, 1]-6 I z^3 Subscript[w, 1]+1/2 I z^4 Subscript[w, 1]+2 I Log[1-z] Subscript[w, 1]-2 I z^4 Log[1-z] Subscript[w, 1]+(2 I Log[1-z Subscript[u, 1]] Subscript[w, 1])/\!\(\*SubsuperscriptBox[\(u\), \(1\), \(3\)]\)+(2 I z Subscript[w, 1])/\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+(I z^2 Subscript[w, 1])/Subscript[u, 1]+1/2 I z^4 Subscript[u, 1] Subscript[w, 1]-2 I z^4 Log[1-z Subscript[u, 1]] Subscript[u, 1] Subscript[w, 1]+(2 I Log[1-z Subscript[u, 2]] Subscript[w, 1])/\!\(\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\)+(2 I z Subscript[w, 1])/\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+(I z^2 Subscript[w, 1])/Subscript[u, 2]+1/2 I z^4 Subscript[u, 2] Subscript[w, 1]-2 I z^4 Log[1-z Subscript[u, 2]] Subscript[u, 2] Subscript[w, 1]);*)
(*integral21=1/32 (-3 z^2+(3-I Sqrt[3]) (1-z^3+z^4) Log[1/2 (2+z-I Sqrt[3] z)]+(3+I Sqrt[3]) (1-z^3+z^4) Log[1/2 (2+z+I Sqrt[3] z)]+16 I z^4 Subscript[w, 2]);*)
(*integral22=1/64 (18 z-2 I (-3 I+Sqrt[3]) Li1[{z Subscript[u, 1],1/Subscript[u, 1]}]-4 I Sqrt[3] Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}]-(12 (I+Sqrt[3]) Li1[{z Subscript[u, 2],1/Subscript[u, 2]}])/(3 I+Sqrt[3])-2 I (-3 I+Sqrt[3]) (-1+z) z^3 Log[1-z] Log[1-z Subscript[u, 1]]-(12 (-2 I+Sqrt[3]-(-I+Sqrt[3]) z^3+(-I+Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]^2)/(3 I+Sqrt[3])+2 I (3 I+Sqrt[3]) (-1+z) z^3 Log[1-z] Log[1-z Subscript[u, 2]]+12 ((2 (-2 I+Sqrt[3]))/(-3 I+Sqrt[3])-z^3+z^4) Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-(12 (2 I+Sqrt[3]-(I+Sqrt[3]) z^3+(I+Sqrt[3]) z^4) Log[1-z Subscript[u, 2]]^2)/(-3 I+Sqrt[3])-96 I z^3 Subscript[w, 2]+2 Log[1-z] (3 (-1+z^2)-16 I (-1+z^4) Subscript[w, 2])-(2 Log[1-z Subscript[u, 1]] (3 (-5 I+Sqrt[3]-2 (2 I+Sqrt[3]) z^2+2 (3 I+Sqrt[3]) z^3)+16 (1-I Sqrt[3]+2 z^4) Subscript[w, 2]))/(I+Sqrt[3])+Log[1-z Subscript[u, 2]] (3-9 I Sqrt[3]+3 (5-I Sqrt[3]) z^2+6 I (3 I+Sqrt[3]) z^3+16 (2 I+(I+Sqrt[3]) z^4) Subscript[w, 2]));*)
(*integral31=1/2304 (-324 z-(216 I (2-z^3+z^4) Li1[{z Subscript[u, 1],1/Subscript[u, 1]}])/(3 I+Sqrt[3])-36 I Sqrt[3] (2-z^3+z^4) Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}]-18 Sqrt[3] (-I+Sqrt[3]) (2-z^3+z^4) Li1[{z Subscript[u, 2],1/Subscript[u, 2]}]+1/(3 I+Sqrt[3]) 18 z^2 ((3+3 I Sqrt[3]) \[Pi]-(3 I+Sqrt[3]) Log[5159780352]+18 (I+Sqrt[3]) Log[3-I Sqrt[3]]+36 I Log[3+I Sqrt[3]])+1/(-I+Sqrt[3]) 18 z^3 (I (3 I+Sqrt[3]) \[Pi]+(-I+Sqrt[3]) Log[5159780352]-6 ((-3 I+Sqrt[3]) Log[3-I Sqrt[3]]+2 Sqrt[3] Log[3+I Sqrt[3]]))-2 Sqrt[3] (2-z^3+z^4) (9 Sqrt[3] Log[3]-Sqrt[3] Log[5159780352]-9 I Log[3-I Sqrt[3]]+9 Sqrt[3] Log[3-I Sqrt[3]]+9 I Log[3+I Sqrt[3]]+9 Sqrt[3] Log[3+I Sqrt[3]]) Log[1-z]+1/(3+I Sqrt[3]) 3 (216-162 I (-I+Sqrt[3]) z^2+6 (3 I+Sqrt[3]) \[Pi] (1-z^3+2 z^4)-108 Log[3]-36 I Sqrt[3] Log[3]+6 Log[5159780352]-2 I Sqrt[3] Log[5159780352]-36 Log[3-I Sqrt[3]]+36 I Sqrt[3] Log[3-I Sqrt[3]]-72 Log[3+I Sqrt[3]]+z^3 (108+27 I Sqrt[3] Log[3]+I Sqrt[3] Log[262144]+3 I Sqrt[3] Log[5159780352]+Log[58149737003040059690390169]-36 Log[3-I Sqrt[3]]-36 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]-36 I Sqrt[3] Log[3+I Sqrt[3]])+2 z^4 ((-54-36 I Sqrt[3]) Log[3]-2 I Sqrt[3] Log[5159780352]+9 (3+9 I Sqrt[3]+(2+2 I Sqrt[3]) Log[3-I Sqrt[3]]+2 I (I+Sqrt[3]) Log[3+I Sqrt[3]]))) Log[1-z Subscript[u, 1]]+(216 I (2-z^3+z^4) Log[1-z] Log[1-z Subscript[u, 1]])/(3 I+Sqrt[3])+(36 Sqrt[3] (2-z^3+z^4) Log[1-z Subscript[u, 1]]^2)/(-I+Sqrt[3])+Sqrt[3] (54 I+54 Sqrt[3]-81 (-I+Sqrt[3]) z^2+3 (3-I Sqrt[3]) \[Pi] (1-z^3+2 z^4)-36 Sqrt[3] Log[3]+3 I Log[5159780352]+Sqrt[3] Log[5159780352]-18 I Log[3-I Sqrt[3]]-18 Sqrt[3] Log[3-I Sqrt[3]]-36 I Log[3+I Sqrt[3]]+z^3 (18 Sqrt[3] Log[3]+(-3 I+Sqrt[3]) Log[5159780352]+9 (3 (I+Sqrt[3])+4 I Log[3-I Sqrt[3]]-2 (-I+Sqrt[3]) Log[3+I Sqrt[3]]))-z^4 (9 (-3 I+5 Sqrt[3]) Log[3]+(-3 I+Sqrt[3]) Log[5159780352]-18 (3 (-2 I+Sqrt[3])-2 I Log[3-I Sqrt[3]]+(-I+Sqrt[3]) Log[3+I Sqrt[3]]))) Log[1-z Subscript[u, 2]]+(108 (I+Sqrt[3]) (2-z^3+z^4) Log[1-z] Log[1-z Subscript[u, 2]])/(3 I+Sqrt[3])+18 Sqrt[3] (I+Sqrt[3]) (2-z^3+z^4) Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+(108 (2-z^3+z^4) Log[1-z Subscript[u, 2]]^2)/(3+I Sqrt[3])+1152 I z^4 Subscript[w, 3]);*)
(*integral32=((3 I+Sqrt[3]) Li1[{z Subscript[u, 1],1,1/Subscript[u, 1]}])/(32 I-32 Sqrt[3])-(3 I Li1[{z Subscript[u, 1],1/Subscript[u, 1],1}])/(16 (3 I+Sqrt[3]))+(Sqrt[3] Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1],1}])/(16 (-I+Sqrt[3]))-(3 I Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1],1/Subscript[u, 2]}])/(16 (3 I+Sqrt[3]))+(3 (I+Sqrt[3]) Li1[{z Subscript[u, 2],1,1/Subscript[u, 2]}])/(32 (-3 I+Sqrt[3]))+(3 I Li1[{z Subscript[u, 2],1/Subscript[u, 2],1}])/(16 (-3 I+Sqrt[3]))+(3 I Li1[{z Subscript[u, 2],Subscript[u, 1]/Subscript[u, 2],1}])/(48 I-16 Sqrt[3])+(3 I Li1[{z Subscript[u, 2],Subscript[u, 1]/Subscript[u, 2],1/Subscript[u, 1]}])/(16 (-3 I+Sqrt[3]))+1/(128 (3 I+Sqrt[3])) 3 z^2 ((3+3 I Sqrt[3]) \[Pi]-(3 I+Sqrt[3]) Log[5159780352]+18 (I+Sqrt[3]) Log[3-I Sqrt[3]]+36 I Log[3+I Sqrt[3]])+1/(23040 (3 I+Sqrt[3])) z (-1620 I (-I+Sqrt[3]) \[Pi]-747 (3 I+Sqrt[3]) Log[3]+9720 I Log[6]+3240 Sqrt[3] Log[6]+891 I Log[262144]+297 Sqrt[3] Log[262144]-111 I Log[5159780352]-37 Sqrt[3] Log[5159780352]+300 I Log[1999004627104432128]+100 Sqrt[3] Log[1999004627104432128]-9720 I Log[3-I Sqrt[3]]-9720 Sqrt[3] Log[3-I Sqrt[3]]-19440 I Log[3+I Sqrt[3]])+1/(384 (-I+Sqrt[3])) (1-z^3+z^4) (9 (-I+Sqrt[3]) Log[3]-(-I+Sqrt[3]) Log[5159780352]+6 (-3 I+Sqrt[3]) Log[3-I Sqrt[3]]+12 Sqrt[3] Log[3+I Sqrt[3]]) Log[1-z]^2-1/768 (108+36 I Sqrt[3]-45 I (-3 I+Sqrt[3]) z^2+3 (I+Sqrt[3]) \[Pi] (-1-z^3+2 z^4)+45 Log[3]+27 I Sqrt[3] Log[3]-2 Log[5159780352]-2 I Sqrt[3] Log[5159780352]+36 Log[3-I Sqrt[3]]+12 I Sqrt[3] Log[3-I Sqrt[3]]+24 I Sqrt[3] Log[3+I Sqrt[3]]+z^3 (81+9 I Sqrt[3]+(9-9 I Sqrt[3]) Log[3]+(2+2 I Sqrt[3]) Log[5159780352]-12 I (-3 I+Sqrt[3]) Log[3-I Sqrt[3]]-24 I Sqrt[3] Log[3+I Sqrt[3]])+2 z^4 (-18 Log[3]+(-1-I Sqrt[3]) Log[5159780352]+3 (9+6 I Sqrt[3]+(6+2 I Sqrt[3]) Log[3-I Sqrt[3]]+4 I Sqrt[3] Log[3+I Sqrt[3]]))) Log[1-z] Log[1-z Subscript[u, 1]]-(3 I (1-z^3+z^4) Log[1-z]^2 Log[1-z Subscript[u, 1]])/(32 (3 I+Sqrt[3]))+1/768 (81+45 I Sqrt[3]+9 (3-5 I Sqrt[3]) z^2+3 \[Pi] (3 I+Sqrt[3]-2 I z^3+4 I z^4)-36 Log[3]-18 I Sqrt[3] Log[3]+Log[5159780352]-I Sqrt[3] Log[5159780352]+12 I Sqrt[3] Log[3-I Sqrt[3]]-18 Log[3+I Sqrt[3]]+6 I Sqrt[3] Log[3+I Sqrt[3]]+z^3 (9 I Sqrt[3] Log[3]-Log[262144]+I Sqrt[3] Log[5159780352]-12 I Sqrt[3] Log[3-I Sqrt[3]]+18 Log[3+I Sqrt[3]]-6 I Sqrt[3] Log[3+I Sqrt[3]])+z^4 (-27+45 I Sqrt[3]-27 I Sqrt[3] Log[3]+Log[262144]-I Sqrt[3] Log[5159780352]+12 I Sqrt[3] Log[3-I Sqrt[3]]-18 Log[3+I Sqrt[3]]+6 I Sqrt[3] Log[3+I Sqrt[3]])) Log[1-z Subscript[u, 1]]^2+(3 (4 (I+Sqrt[3])-(3 I+Sqrt[3]) z^3+(3 I+Sqrt[3]) z^4) Log[1-z] Log[1-z Subscript[u, 1]]^2)/(128 (-3 I+Sqrt[3]))+(148888471031133469396697088 (7+5 I Sqrt[3]+(-3-3 I Sqrt[3]) z^3+(3+3 I Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]^3)/((-I+Sqrt[3])^20 (I+Sqrt[3])^13 (-3 I+Sqrt[3])^7 (3 I+Sqrt[3])^28)+1/(384 (-3 I+Sqrt[3])) (216 I-270 I z^2+6 I Sqrt[3] \[Pi] (-1-z^3+2 z^4)+18 (6 I+Sqrt[3]) Log[3]-6 I Log[5159780352]-2 Sqrt[3] Log[5159780352]+36 I Log[3-I Sqrt[3]]+36 Sqrt[3] Log[3-I Sqrt[3]]-z^3 (18 Sqrt[3] Log[3]-2 (3 I+Sqrt[3]) Log[5159780352]+9 (-15 I+3 Sqrt[3]+4 (I+Sqrt[3]) Log[3-I Sqrt[3]]+8 I Log[3+I Sqrt[3]]))+z^4 (18 (-3 I+Sqrt[3]) Log[3]-2 (3 I+Sqrt[3]) Log[5159780352]+9 (15 I+3 Sqrt[3]+4 (I+Sqrt[3]) Log[3-I Sqrt[3]]+8 I Log[3+I Sqrt[3]]))+72 I Log[3+I Sqrt[3]]) Log[1-z] Log[1-z Subscript[u, 2]]-1/128 Sqrt[3] (-I+Sqrt[3]) (1-z^3+z^4) Log[1-z]^2 Log[1-z Subscript[u, 2]]+1/(384 (-3 I+Sqrt[3])) (-81 I+243 Sqrt[3]-27 (-7 I+Sqrt[3]) z^2+3 \[Pi] (9-5 I Sqrt[3]+3 I (I+Sqrt[3]) z^3+(6-6 I Sqrt[3]) z^4)+81 I Log[3]-63 Sqrt[3] Log[3]+6 I Log[5159780352]-2 Sqrt[3] Log[5159780352]-72 I Log[3-I Sqrt[3]]-36 I Log[3+I Sqrt[3]]+36 Sqrt[3] Log[3+I Sqrt[3]]+z^3 (9 (-3 I+Sqrt[3]) Log[3]+2 (-3 I+Sqrt[3]) Log[5159780352]+72 I Log[3-I Sqrt[3]]-18 (-I+Sqrt[3]) (3+2 Log[3+I Sqrt[3]]))+z^4 (-36 (-3 I+Sqrt[3]) Log[3]-2 (-3 I+Sqrt[3]) Log[5159780352]+9 (9 (-3 I+Sqrt[3])-8 I Log[3-I Sqrt[3]]+4 (-I+Sqrt[3]) Log[3+I Sqrt[3]]))) Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+(3 (-3 I+Sqrt[3]+I z^3-I z^4) Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]])/(32 (-3 I+Sqrt[3]))+3/256 (4+2 I Sqrt[3]+(-1-I Sqrt[3]) z^3+(1+I Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]+1/(384 (-I+Sqrt[3])) (-108 I+18 Sqrt[3]+18 (3 I+2 Sqrt[3]) z^2+3 \[Pi] (-2 I Sqrt[3]+(1+I Sqrt[3]) z^3+(-2-2 I Sqrt[3]) z^4)+45 I Log[3]-9 Sqrt[3] Log[3]+I Log[5159780352]+Sqrt[3] Log[5159780352]-12 Sqrt[3] Log[3-I Sqrt[3]]-18 I Log[3+I Sqrt[3]]-6 Sqrt[3] Log[3+I Sqrt[3]]+z^3 (-18 I Log[3]-(I+Sqrt[3]) Log[5159780352]+12 Sqrt[3] Log[3-I Sqrt[3]]+6 (3 I+Sqrt[3]) Log[3+I Sqrt[3]])+z^4 (9 (5 I+Sqrt[3]) Log[3]+(I+Sqrt[3]) Log[5159780352]-6 (9 I+6 Sqrt[3]+2 Sqrt[3] Log[3-I Sqrt[3]]+(3 I+Sqrt[3]) Log[3+I Sqrt[3]]))) Log[1-z Subscript[u, 2]]^2+(3 (4 I (3 I+Sqrt[3])+(3-3 I Sqrt[3]) z^3+3 I (I+Sqrt[3]) z^4) Log[1-z] Log[1-z Subscript[u, 2]]^2)/(64 (-3 I+Sqrt[3])^2)+(3 (3 (-3 I+Sqrt[3])-(-5 I+Sqrt[3]) z^3+(-5 I+Sqrt[3]) z^4) Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2)/(128 (-3 I+Sqrt[3]))-((7 I+5 Sqrt[3]-3 (I+Sqrt[3]) z^3+3 (I+Sqrt[3]) z^4) Log[1-z Subscript[u, 2]]^3)/(128 (-3 I+Sqrt[3]))+1/(64 (-3 I+Sqrt[3])) Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}] (-54 I-54 Sqrt[3]-3 \[Pi]-I Sqrt[3] \[Pi]-9 I z^2-9 Sqrt[3] z^2+9 I z^3+9 Sqrt[3] z^3+9 I Log[3]+9 Sqrt[3] Log[3]+3 (I+Sqrt[3]) (-1+z) z^3 Log[1-z]-3 (3 I+Sqrt[3]-2 I z^3+2 I z^4) Log[1-z Subscript[u, 1]]-6 Sqrt[3] Log[1-z Subscript[u, 2]]-3 I z^3 Log[1-z Subscript[u, 2]]+3 Sqrt[3] z^3 Log[1-z Subscript[u, 2]]+3 I z^4 Log[1-z Subscript[u, 2]]-3 Sqrt[3] z^4 Log[1-z Subscript[u, 2]])+1/(64 (I+Sqrt[3])) Li1[{z Subscript[u, 1],1/Subscript[u, 1]}] (18 I-\[Pi]-I Sqrt[3] \[Pi]-9 I z^2-3 Sqrt[3] z^2+9 I z^3+3 Sqrt[3] z^3+9 I Log[3]+Sqrt[3] Log[27]+(3 I+Sqrt[3]) (-1+z) z^3 Log[1-z]+(2 (-6 I+Sqrt[3])-(-3 I+Sqrt[3]) z^3+(-3 I+Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]-3 I Log[1-z Subscript[u, 2]]-7 Sqrt[3] Log[1-z Subscript[u, 2]]+2 Sqrt[3] z^3 Log[1-z Subscript[u, 2]]-2 Sqrt[3] z^4 Log[1-z Subscript[u, 2]])+1/(64 (-3 I+Sqrt[3])) I Li1[{z Subscript[u, 2],1/Subscript[u, 2]}] (-27+9 I Sqrt[3]+2 Sqrt[3] \[Pi]+18 z^2-18 z^3-18 Log[3]-6 (-1+z) z^3 Log[1-z]+3 (5+3 I Sqrt[3]+(-1-I Sqrt[3]) z^3+(1+I Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]+15 Log[1-z Subscript[u, 2]]-9 I Sqrt[3] Log[1-z Subscript[u, 2]]-3 z^3 Log[1-z Subscript[u, 2]]+3 I Sqrt[3] z^3 Log[1-z Subscript[u, 2]]+3 z^4 Log[1-z Subscript[u, 2]]-3 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]])-3/2 I z^3 Subscript[w, 3]+1/(128 (I+Sqrt[3])) Log[1-z] (18 (I+Sqrt[3]) z+2 (-9 I-9 Sqrt[3]+9 Sqrt[3] Log[3]-I Log[262144]-Sqrt[3] Log[5159780352]+12 Sqrt[3] Log[3-I Sqrt[3]]+18 I Log[3+I Sqrt[3]]+6 Sqrt[3] Log[3+I Sqrt[3]])+z^3 ((3+I Sqrt[3]) \[Pi]+9 Sqrt[3] Log[3]-2 Sqrt[3] Log[5159780352]-I Log[1352605460594688]+24 Sqrt[3] Log[3-I Sqrt[3]]+36 I Log[3+I Sqrt[3]]+12 Sqrt[3] Log[3+I Sqrt[3]])+z^2 ((-3-I Sqrt[3]) \[Pi]-9 (I+Sqrt[3]) Log[3]+2 (I+Sqrt[3]) Log[5159780352]-12 (2 Sqrt[3] Log[3-I Sqrt[3]]+(3 I+Sqrt[3]) Log[3+I Sqrt[3]]))+64 (1-I Sqrt[3]) (-1+z^4) Subscript[w, 3])+1/(128 (-3 I+Sqrt[3])) Log[1-z Subscript[u, 2]] (-54 I-18 Sqrt[3]-108 I z+18 Sqrt[3] z+27 I z^2-27 Sqrt[3] z^2+135 I z^3+27 Sqrt[3] z^3+3 \[Pi] (-6-2 I Sqrt[3]+(-1-3 I Sqrt[3]) z^2+(1+5 I Sqrt[3]) z^3)+54 I Log[3]+18 Sqrt[3] Log[3]+27 I z^2 Log[3]-9 Sqrt[3] z^2 Log[3]-81 I z^3 Log[3]+9 Sqrt[3] z^3 Log[3]+4 Sqrt[3] Log[5159780352]+6 I z^2 Log[5159780352]+2 Sqrt[3] z^2 Log[5159780352]-6 I z^3 Log[5159780352]-2 Sqrt[3] z^3 Log[5159780352]+36 I Log[3-I Sqrt[3]]-36 Sqrt[3] Log[3-I Sqrt[3]]-36 I z^2 Log[3-I Sqrt[3]]-36 Sqrt[3] z^2 Log[3-I Sqrt[3]]+36 I z^3 Log[3-I Sqrt[3]]+36 Sqrt[3] z^3 Log[3-I Sqrt[3]]-36 I Log[3+I Sqrt[3]]-36 Sqrt[3] Log[3+I Sqrt[3]]-72 I z^2 Log[3+I Sqrt[3]]+72 I z^3 Log[3+I Sqrt[3]]+64 (3+I Sqrt[3]+(3-I Sqrt[3]) z^4) Subscript[w, 3])+1/36864 Log[1-z Subscript[u, 1]] (2592+2592 I Sqrt[3]+9072 z+1296 I Sqrt[3] z-3888 z^2+1296 I Sqrt[3] z^2-7776 z^3-5184 I Sqrt[3] z^3-144 \[Pi] (-12 I-2 (3 I+2 Sqrt[3]) z^2+(9 I+7 Sqrt[3]) z^3)-2592 Log[3]-2592 I Sqrt[3] Log[3]-2592 z^2 Log[3]+7776 z^3 Log[3]+1728 I Sqrt[3] z^3 Log[3]-432 z^4 Log[3]-216 z^4 Log[12]+432 z^4 Log[108]+288 Log[5159780352]-288 I Sqrt[3] Log[5159780352]-288 z^2 Log[5159780352]-288 I Sqrt[3] z^2 Log[5159780352]+144 z^3 Log[5159780352]+240 I Sqrt[3] z^3 Log[5159780352]+24 I Sqrt[3] z^4 Log[5159780352]+48 z^3 Log[18014398509481984]+16 I Sqrt[3] z^3 Log[18014398509481984]-12 z^4 Log[150094635296999121]+6 z^4 Log[26623333280885243904]-6 I Sqrt[3] z^4 Log[26623333280885243904]-9 z^4 Log[708801874985091845381344307009569161216]-3 I Sqrt[3] z^4 Log[708801874985091845381344307009569161216]+3456 I Sqrt[3] Log[3-I Sqrt[3]]+5184 z^2 Log[3-I Sqrt[3]]+1728 I Sqrt[3] z^2 Log[3-I Sqrt[3]]-5184 z^3 Log[3-I Sqrt[3]]-1728 I Sqrt[3] z^3 Log[3-I Sqrt[3]]-5184 Log[3+I Sqrt[3]]+1728 I Sqrt[3] Log[3+I Sqrt[3]]+3456 I Sqrt[3] z^2 Log[3+I Sqrt[3]]-3456 I Sqrt[3] z^3 Log[3+I Sqrt[3]]-9216 (-2 I+(-I+Sqrt[3]) z^4) Subscript[w, 3]);*)


(* ::Title:: *)
(*Frequency results*)


(* ::Input:: *)
(*Subscript[w, 1]=-(I/2);*)
(*Subscript[w, 2]=-(1/48) I (9+Sqrt[3] \[Pi]-9 Log[3]);*)
(*Subscript[w, 3]=1/1152 (-((3 I+Sqrt[3]) \[Pi]^2)+9 (-36 I+8 Sqrt[3] Li1[{-(1/2) I (-I+Sqrt[3]),Subscript[u, 2]/Subscript[u, 1]}]+4 (-3 I+Sqrt[3]) Li1[{-(1/2) I (-I+Sqrt[3]),Subscript[u, 2]}]-4 (3 I+Sqrt[3]) Li1[{1/2 I (I+Sqrt[3]),Subscript[u, 2]/Subscript[u, 1]}]+Log[3] (18 I-(15 I+Sqrt[3]) Log[3]))+6 I Sqrt[3] \[Pi] (3+Log[81]));*)


(* ::Title:: *)
(*Wave function results*)


(* ::Input:: *)
(*fz1[z_]:=1/48 (z^2 (6-4 z+3 z^2)+(12 Log[1-z Subscript[u, 1]])/\!\(\*SubsuperscriptBox[\(u\), \(1\), \(3\)]\)+(12 (z-Log[1-z Subscript[u, 1]]))/\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+(6 (-2+z) z)/Subscript[u, 1]+z^3 (-4+3 z) Subscript[u, 1]+(12 Log[1-z Subscript[u, 2]])/\!\(\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\)+(12 (z-Log[1-z Subscript[u, 2]]))/\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+(6 (-2+z) z)/Subscript[u, 2]+z^3 (-4+3 z) Subscript[u, 2])*)
(*fz2[z_]:=1/64 (18 z-2 I (-3 I+Sqrt[3]) Li1[{z Subscript[u, 1],1/Subscript[u, 1]}]-4 I Sqrt[3] Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}]-(12 (I+Sqrt[3]) Li1[{z Subscript[u, 2],1/Subscript[u, 2]}])/(3 I+Sqrt[3])-2 z^3 (9+Sqrt[3] \[Pi]-9 Log[3])+2 (3 (-1+z^2)-1/3 (-1+z^4) (9+Sqrt[3] \[Pi]-9 Log[3])) Log[1-z]-1/(I+Sqrt[3]) 2 (3 (-5 I+Sqrt[3]-2 (2 I+Sqrt[3]) z^2+2 (3 I+Sqrt[3]) z^3)-1/3 (I+Sqrt[3]+2 I z^4) (9+Sqrt[3] \[Pi]-9 Log[3])) Log[1-z Subscript[u, 1]]-2 I (-3 I+Sqrt[3]) (-1+z) z^3 Log[1-z] Log[1-z Subscript[u, 1]]-(12 (-2 I+Sqrt[3]-(-I+Sqrt[3]) z^3+(-I+Sqrt[3]) z^4) Log[1-z Subscript[u, 1]]^2)/(3 I+Sqrt[3])+(3-9 I Sqrt[3]+3 (5-I Sqrt[3]) z^2+6 I (3 I+Sqrt[3]) z^3+1/3 (2+(1-I Sqrt[3]) z^4) (9+Sqrt[3] \[Pi]-9 Log[3])) Log[1-z Subscript[u, 2]]+2 I (3 I+Sqrt[3]) (-1+z) z^3 Log[1-z] Log[1-z Subscript[u, 2]]+12 ((2 (-2 I+Sqrt[3]))/(-3 I+Sqrt[3])-z^3+z^4) Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-(12 (2 I+Sqrt[3]-(I+Sqrt[3]) z^3+(I+Sqrt[3]) z^4) Log[1-z Subscript[u, 2]]^2)/(-3 I+Sqrt[3])-1/(3 z) 2 (Sqrt[3] \[Pi]-Log[5159780352]+9 Log[3-I Sqrt[3]]-3 I Sqrt[3] Log[3-I Sqrt[3]]+9 Log[3+I Sqrt[3]]+3 I Sqrt[3] Log[3+I Sqrt[3]]) (3+z Log[1-z]+z Log[1-z Subscript[u, 1]] Subscript[u, 1]+z Log[1-z Subscript[u, 2]] Subscript[u, 2])+1/z 2 (-3 z^2+1/3 z^4 (9+Sqrt[3] \[Pi]-9 Log[3])+(3-I Sqrt[3]) (1-z^3+z^4) Log[1/2 (2+z-I Sqrt[3] z)]+(3+I Sqrt[3]) (1-z^3+z^4) Log[1/2 (2+z+I Sqrt[3] z)]) (3+z Log[1-z]+z Log[1-z Subscript[u, 1]] Subscript[u, 1]+z Log[1-z Subscript[u, 2]] Subscript[u, 2]))*)
(*fz3[z_]:=(10 Sqrt[3] (-3-I Sqrt[3])^7 (-I+Sqrt[3])^20 (I+Sqrt[3])^13 (3 I+Sqrt[3])^28 z Li1[{z Subscript[u, 1],1,1/Subscript[u, 1]}]+1143463457519105044966633635840 z Li1[{z Subscript[u, 1],1/Subscript[u, 1],1}]-1143463457519105044966633635840 z Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1],1}]+1143463457519105044966633635840 z Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1],1/Subscript[u, 2]}]+10 Sqrt[3] (1-I Sqrt[3])^13 (-I+Sqrt[3])^20 (-3 I+Sqrt[3])^7 (3 I+Sqrt[3])^28 z Li1[{z Subscript[u, 2],1,1/Subscript[u, 2]}]+571731728759552522483316817920 (1-I Sqrt[3]) z Li1[{z Subscript[u, 2],1/Subscript[u, 2],1}]+571731728759552522483316817920 I (I+Sqrt[3]) z Li1[{z Subscript[u, 2],Subscript[u, 1]/Subscript[u, 2],1}]+571731728759552522483316817920 (1-I Sqrt[3]) z Li1[{z Subscript[u, 2],Subscript[u, 1]/Subscript[u, 2],1/Subscript[u, 1]}]-1143463457519105044966633635840 Li1[{Subscript[u, 1],1/Subscript[u, 1]}] (3+z Log[1-z]+z Log[1-z Subscript[u, 1]] Subscript[u, 1]+z Log[1-z Subscript[u, 2]] Subscript[u, 2])+10 Sqrt[3] (1-I Sqrt[3])^13 (-I+Sqrt[3])^20 (-3 I+Sqrt[3])^7 (3 I+Sqrt[3])^28 Li1[{Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}] (3+z Log[1-z]+z Log[1-z Subscript[u, 1]] Subscript[u, 1]+z Log[1-z Subscript[u, 2]] Subscript[u, 2])+571731728759552522483316817920 I (I+Sqrt[3]) Li1[{Subscript[u, 2],1/Subscript[u, 2]}] (3+z Log[1-z]+z Log[1-z Subscript[u, 1]] Subscript[u, 1]+z Log[1-z Subscript[u, 2]] Subscript[u, 2])+571731728759552522483316817920 Li1[{-(1/2) I (-I+Sqrt[3]),Subscript[u, 2]/Subscript[u, 1]}] (3+3 I Sqrt[3]-z Log[1-z Subscript[u, 1]]-I Sqrt[3] z Log[1-z Subscript[u, 1]]+z^5 Log[1-z Subscript[u, 1]]-I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]-z Log[1-z Subscript[u, 2]]-I Sqrt[3] z Log[1-z Subscript[u, 2]]-2 z^5 Log[1-z Subscript[u, 2]]-(1+I Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]-(1+I Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])-55143878159679062739517440 (3 I-Sqrt[3])^7 Li1[{-(1/2) I (-I+Sqrt[3]),Subscript[u, 2]}] (9 I+3 Sqrt[3]-3 I z Log[1-z Subscript[u, 1]]-Sqrt[3] z Log[1-z Subscript[u, 1]]-3 I z^5 Log[1-z Subscript[u, 1]]+Sqrt[3] z^5 Log[1-z Subscript[u, 1]]-3 I z Log[1-z Subscript[u, 2]]-Sqrt[3] z Log[1-z Subscript[u, 2]]-2 Sqrt[3] z^5 Log[1-z Subscript[u, 2]]-(3 I+Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]-(3 I+Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])+5 I (3 I-Sqrt[3])^7 (-I+Sqrt[3])^20 (I+Sqrt[3])^13 (3 I+Sqrt[3])^28 Li1[{1/2 I (I+Sqrt[3]),Subscript[u, 2]/Subscript[u, 1]}] (9 I+3 Sqrt[3]-3 I z Log[1-z Subscript[u, 1]]-Sqrt[3] z Log[1-z Subscript[u, 1]]-3 I z^5 Log[1-z Subscript[u, 1]]+Sqrt[3] z^5 Log[1-z Subscript[u, 1]]-3 I z Log[1-z Subscript[u, 2]]-Sqrt[3] z Log[1-z Subscript[u, 2]]-2 Sqrt[3] z^5 Log[1-z Subscript[u, 2]]-(3 I+Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]-(3 I+Sqrt[3]) z (-1+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])+47644310729962710206943068160 Li1[{z Subscript[u, 1],1/Subscript[u, 1]}] (72-54 z-18 I Sqrt[3] z+4 Sqrt[3] \[Pi] z-27 z Log[3]-9 I Sqrt[3] z Log[3]-3 z Log[27]+3 I Sqrt[3] z Log[27]+24 z Log[1-z]+30 z Log[1-z Subscript[u, 1]]+18 I Sqrt[3] z Log[1-z Subscript[u, 1]]-6 z^4 Log[1-z Subscript[u, 1]]-6 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]]+6 z^5 Log[1-z Subscript[u, 1]]+6 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]+30 z Log[1-z Subscript[u, 2]]-18 I Sqrt[3] z Log[1-z Subscript[u, 2]]-6 z^4 Log[1-z Subscript[u, 2]]+6 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]+6 z^5 Log[1-z Subscript[u, 2]]-6 I Sqrt[3] z^5 Log[1-z Subscript[u, 2]]+12 z (2-z^3+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]+12 z (2-z^3+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])+95288621459925420413886136320 Li1[{z Subscript[u, 2],1/Subscript[u, 2]}] (18-18 I Sqrt[3]+18 I Sqrt[3] z-3 I \[Pi] z+Sqrt[3] \[Pi] z-9 z Log[3]+9 I Sqrt[3] z Log[3]+6 z Log[1-z]-6 I Sqrt[3] z Log[1-z]+21 z Log[1-z Subscript[u, 1]]-3 I Sqrt[3] z Log[1-z Subscript[u, 1]]-6 z^4 Log[1-z Subscript[u, 1]]+6 z^5 Log[1-z Subscript[u, 1]]-6 z Log[1-z Subscript[u, 2]]-12 I Sqrt[3] z Log[1-z Subscript[u, 2]]+3 z^4 Log[1-z Subscript[u, 2]]+3 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]-3 z^5 Log[1-z Subscript[u, 2]]-3 I Sqrt[3] z^5 Log[1-z Subscript[u, 2]]+3 (1-I Sqrt[3]) z (2-z^3+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]+3 (1-I Sqrt[3]) z (2-z^3+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])+95288621459925420413886136320 Li1[{z Subscript[u, 1],Subscript[u, 2]/Subscript[u, 1]}] (18+18 I Sqrt[3]+54 z+54 I Sqrt[3] z+3 I \[Pi] z+Sqrt[3] \[Pi] z-9 z Log[3]-9 I Sqrt[3] z Log[3]+6 z Log[1-z]+6 I Sqrt[3] z Log[1-z]+6 I Sqrt[3] z Log[1-z Subscript[u, 1]]+3 z^4 Log[1-z Subscript[u, 1]]-3 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]]-3 z^5 Log[1-z Subscript[u, 1]]+3 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]+9 z Log[1-z Subscript[u, 2]]+3 I Sqrt[3] z Log[1-z Subscript[u, 2]]-6 z^4 Log[1-z Subscript[u, 2]]+6 z^5 Log[1-z Subscript[u, 2]]+3 (1+I Sqrt[3]) z (2-z^3+z^4) Log[1-z Subscript[u, 1]] Subscript[u, 1]+3 (1+I Sqrt[3]) z (2-z^3+z^4) Log[1-z Subscript[u, 2]] Subscript[u, 2])+132345307583229750574841856 (3240 I \[Pi]-3240 Sqrt[3] \[Pi]+360 \[Pi]^2-360 I Sqrt[3] \[Pi]^2+58320 z-19440 I Sqrt[3] z-72900 Log[3]-4860 I Sqrt[3] Log[3]+4482 z^2 Log[3]-1494 I Sqrt[3] z^2 Log[3]+22680 Log[3]^2-9720 I Sqrt[3] Log[3]^2-19440 z^2 Log[6]+6480 I Sqrt[3] z^2 Log[6]+1080 I \[Pi] Log[81]-1080 Sqrt[3] \[Pi] Log[81]-3240 Log[262144]-1080 I Sqrt[3] Log[262144]-1782 z^2 Log[262144]+594 I Sqrt[3] z^2 Log[262144]+6480 Log[5159780352]+2160 I Sqrt[3] Log[5159780352]+3462 z^2 Log[5159780352]-1154 I Sqrt[3] z^2 Log[5159780352]-1620 Log[1352605460594688]-540 I Sqrt[3] Log[1352605460594688]-600 z^2 Log[1999004627104432128]+200 I Sqrt[3] z^2 Log[1999004627104432128]+19440 Log[3] Log[1-z]-6480 I Sqrt[3] Log[3] Log[1-z]-24300 z Log[3] Log[1-z]+4860 I Sqrt[3] z Log[3] Log[1-z]+4860 z^4 Log[3] Log[1-z]+1620 I Sqrt[3] z^4 Log[3] Log[1-z]-2160 Log[5159780352] Log[1-z]+720 I Sqrt[3] Log[5159780352] Log[1-z]+3240 z Log[5159780352] Log[1-z]-360 I Sqrt[3] z Log[5159780352] Log[1-z]-1080 z^4 Log[5159780352] Log[1-z]-360 I Sqrt[3] z^4 Log[5159780352] Log[1-z]-540 z Log[1352605460594688] Log[1-z]-180 I Sqrt[3] z Log[1352605460594688] Log[1-z]+540 z^4 Log[1352605460594688] Log[1-z]+180 I Sqrt[3] z^4 Log[1352605460594688] Log[1-z]+12960 Log[3-I Sqrt[3]] Log[1-z]-12960 I Sqrt[3] Log[3-I Sqrt[3]] Log[1-z]-12960 z Log[3-I Sqrt[3]] Log[1-z]+12960 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z]+25920 Log[3+I Sqrt[3]] Log[1-z]-25920 z Log[3+I Sqrt[3]] Log[1-z]+3240 z Log[3] Log[1-z]^2-1080 I Sqrt[3] z Log[3] Log[1-z]^2-360 z Log[5159780352] Log[1-z]^2+120 I Sqrt[3] z Log[5159780352] Log[1-z]^2+2160 z Log[3-I Sqrt[3]] Log[1-z]^2-2160 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z]^2+4320 z Log[3+I Sqrt[3]] Log[1-z]^2+19440 Log[1-Subscript[u, 1]]-19440 I Sqrt[3] Log[1-Subscript[u, 1]]+4320 Sqrt[3] \[Pi] Log[1-Subscript[u, 1]]-60750 Log[3] Log[1-Subscript[u, 1]]+5670 I Sqrt[3] Log[3] Log[1-Subscript[u, 1]]+270 Log[262144] Log[1-Subscript[u, 1]]+90 I Sqrt[3] Log[262144] Log[1-Subscript[u, 1]]+1890 Log[5159780352] Log[1-Subscript[u, 1]]-90 I Sqrt[3] Log[5159780352] Log[1-Subscript[u, 1]]+90 Log[58149737003040059690390169] Log[1-Subscript[u, 1]]-90 I Sqrt[3] Log[58149737003040059690390169] Log[1-Subscript[u, 1]]-19440 Log[3-I Sqrt[3]] Log[1-Subscript[u, 1]]+6480 I Sqrt[3] Log[3-I Sqrt[3]] Log[1-Subscript[u, 1]]-19440 Log[3+I Sqrt[3]] Log[1-Subscript[u, 1]]-6480 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-Subscript[u, 1]]+6480 z Log[1-z] Log[1-Subscript[u, 1]]-6480 I Sqrt[3] z Log[1-z] Log[1-Subscript[u, 1]]+1440 Sqrt[3] \[Pi] z Log[1-z] Log[1-Subscript[u, 1]]-20250 z Log[3] Log[1-z] Log[1-Subscript[u, 1]]+1890 I Sqrt[3] z Log[3] Log[1-z] Log[1-Subscript[u, 1]]+90 z Log[262144] Log[1-z] Log[1-Subscript[u, 1]]+30 I Sqrt[3] z Log[262144] Log[1-z] Log[1-Subscript[u, 1]]+630 z Log[5159780352] Log[1-z] Log[1-Subscript[u, 1]]-30 I Sqrt[3] z Log[5159780352] Log[1-z] Log[1-Subscript[u, 1]]+30 z Log[58149737003040059690390169] Log[1-z] Log[1-Subscript[u, 1]]-30 I Sqrt[3] z Log[58149737003040059690390169] Log[1-z] Log[1-Subscript[u, 1]]-6480 z Log[3-I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 1]]+2160 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 1]]-6480 z Log[3+I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 1]]-2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 1]]+25920 Log[1-Subscript[u, 1]]^2+12960 I Sqrt[3] Log[1-Subscript[u, 1]]^2+8640 z Log[1-z] Log[1-Subscript[u, 1]]^2+4320 I Sqrt[3] z Log[1-z] Log[1-Subscript[u, 1]]^2-19440 Log[1-z Subscript[u, 1]]+19440 I Sqrt[3] Log[1-z Subscript[u, 1]]-2160 Sqrt[3] \[Pi] Log[1-z Subscript[u, 1]]-38880 z Log[1-z Subscript[u, 1]]-7560 I \[Pi] z Log[1-z Subscript[u, 1]]-1080 Sqrt[3] \[Pi] z Log[1-z Subscript[u, 1]]-120 \[Pi]^2 z Log[1-z Subscript[u, 1]]+120 I Sqrt[3] \[Pi]^2 z Log[1-z Subscript[u, 1]]+19440 z^2 Log[1-z Subscript[u, 1]]+6480 I Sqrt[3] z^2 Log[1-z Subscript[u, 1]]-1080 I \[Pi] z^3 Log[1-z Subscript[u, 1]]-1080 Sqrt[3] \[Pi] z^3 Log[1-z Subscript[u, 1]]+1080 I \[Pi] z^4 Log[1-z Subscript[u, 1]]+1080 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 1]]-19440 z^5 Log[1-z Subscript[u, 1]]-6480 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]+1080 I \[Pi] z^5 Log[1-z Subscript[u, 1]]+1080 Sqrt[3] \[Pi] z^5 Log[1-z Subscript[u, 1]]-240 \[Pi]^2 z^5 Log[1-z Subscript[u, 1]]+19440 Log[3] Log[1-z Subscript[u, 1]]-6480 I Sqrt[3] Log[3] Log[1-z Subscript[u, 1]]+29160 z Log[3] Log[1-z Subscript[u, 1]]+3240 I Sqrt[3] z Log[3] Log[1-z Subscript[u, 1]]+2430 z^3 Log[3] Log[1-z Subscript[u, 1]]-5670 I Sqrt[3] z^3 Log[3] Log[1-z Subscript[u, 1]]-6480 z^4 Log[3] Log[1-z Subscript[u, 1]]+11340 z^5 Log[3] Log[1-z Subscript[u, 1]]+2700 I Sqrt[3] z^5 Log[3] Log[1-z Subscript[u, 1]]-7560 z Log[3]^2 Log[1-z Subscript[u, 1]]+3240 I Sqrt[3] z Log[3]^2 Log[1-z Subscript[u, 1]]-8640 z^5 Log[3]^2 Log[1-z Subscript[u, 1]]-2160 I Sqrt[3] z^5 Log[3]^2 Log[1-z Subscript[u, 1]]+810 z^5 Log[12] Log[1-z Subscript[u, 1]]-270 I Sqrt[3] z^5 Log[12] Log[1-z Subscript[u, 1]]-360 I \[Pi] z Log[81] Log[1-z Subscript[u, 1]]+360 Sqrt[3] \[Pi] z Log[81] Log[1-z Subscript[u, 1]]+360 I \[Pi] z^5 Log[81] Log[1-z Subscript[u, 1]]+360 Sqrt[3] \[Pi] z^5 Log[81] Log[1-z Subscript[u, 1]]-1620 z^5 Log[108] Log[1-z Subscript[u, 1]]+540 I Sqrt[3] z^5 Log[108] Log[1-z Subscript[u, 1]]-270 z^3 Log[262144] Log[1-z Subscript[u, 1]]-90 I Sqrt[3] z^3 Log[262144] Log[1-z Subscript[u, 1]]+720 I Sqrt[3] Log[5159780352] Log[1-z Subscript[u, 1]]+1440 I Sqrt[3] z Log[5159780352] Log[1-z Subscript[u, 1]]+1350 z^3 Log[5159780352] Log[1-z Subscript[u, 1]]+450 I Sqrt[3] z^3 Log[5159780352] Log[1-z Subscript[u, 1]]-360 z^4 Log[5159780352] Log[1-z Subscript[u, 1]]-360 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 1]]-90 z^5 Log[5159780352] Log[1-z Subscript[u, 1]]-90 I Sqrt[3] z^5 Log[5159780352] Log[1-z Subscript[u, 1]]-240 z^4 Log[18014398509481984] Log[1-z Subscript[u, 1]]+45 z^5 Log[150094635296999121] Log[1-z Subscript[u, 1]]-15 I Sqrt[3] z^5 Log[150094635296999121] Log[1-z Subscript[u, 1]]+30 I Sqrt[3] z^5 Log[26623333280885243904] Log[1-z Subscript[u, 1]]-90 z^3 Log[58149737003040059690390169] Log[1-z Subscript[u, 1]]+90 I Sqrt[3] z^3 Log[58149737003040059690390169] Log[1-z Subscript[u, 1]]+45 z^5 Log[708801874985091845381344307009569161216] Log[1-z Subscript[u, 1]]-6480 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-6480 I Sqrt[3] Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-12960 z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-12960 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-12960 z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]+12960 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]+6480 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-6480 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+12960 z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-12960 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-6480 z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-6480 I Sqrt[3] z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+6480 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+6480 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-25920 Log[1-z] Log[1-z Subscript[u, 1]]+19440 z Log[1-z] Log[1-z Subscript[u, 1]]+6480 I Sqrt[3] z Log[1-z] Log[1-z Subscript[u, 1]]-1440 Sqrt[3] \[Pi] z Log[1-z] Log[1-z Subscript[u, 1]]+19440 z Log[3] Log[1-z] Log[1-z Subscript[u, 1]]-2430 z^4 Log[3] Log[1-z] Log[1-z Subscript[u, 1]]-2970 I Sqrt[3] z^4 Log[3] Log[1-z] Log[1-z Subscript[u, 1]]+3240 z^5 Log[3] Log[1-z] Log[1-z Subscript[u, 1]]+1080 I Sqrt[3] z^5 Log[3] Log[1-z] Log[1-z Subscript[u, 1]]-90 z^4 Log[262144] Log[1-z] Log[1-z Subscript[u, 1]]-30 I Sqrt[3] z^4 Log[262144] Log[1-z] Log[1-z Subscript[u, 1]]-720 z Log[5159780352] Log[1-z] Log[1-z Subscript[u, 1]]+450 z^4 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 1]]+150 I Sqrt[3] z^4 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 1]]-360 z^5 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 1]]-120 I Sqrt[3] z^5 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 1]]-30 z^4 Log[58149737003040059690390169] Log[1-z] Log[1-z Subscript[u, 1]]+30 I Sqrt[3] z^4 Log[58149737003040059690390169] Log[1-z] Log[1-z Subscript[u, 1]]+6480 z Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]-2160 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]-4320 z^4 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]+4320 z^5 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]+6480 z Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]+2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]-2160 z^4 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]-2160 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]+2160 z^5 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]+2160 I Sqrt[3] z^5 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 1]]-4320 z Log[1-z]^2 Log[1-z Subscript[u, 1]]-12960 Log[1-z Subscript[u, 1]]^2-22680 z Log[1-z Subscript[u, 1]]^2-3240 I Sqrt[3] z Log[1-z Subscript[u, 1]]^2-1080 I \[Pi] z Log[1-z Subscript[u, 1]]^2-1080 Sqrt[3] \[Pi] z Log[1-z Subscript[u, 1]]^2+9720 z^3 Log[1-z Subscript[u, 1]]^2+9720 I Sqrt[3] z^3 Log[1-z Subscript[u, 1]]^2-6480 z^4 Log[1-z Subscript[u, 1]]^2+1080 I \[Pi] z^4 Log[1-z Subscript[u, 1]]^2+360 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 1]]^2-3240 z^5 Log[1-z Subscript[u, 1]]^2-9720 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]^2-2160 I \[Pi] z^5 Log[1-z Subscript[u, 1]]^2-720 Sqrt[3] \[Pi] z^5 Log[1-z Subscript[u, 1]]^2+9720 z Log[3] Log[1-z Subscript[u, 1]]^2+1080 I Sqrt[3] z Log[3] Log[1-z Subscript[u, 1]]^2-1620 z^4 Log[3] Log[1-z Subscript[u, 1]]^2-1620 I Sqrt[3] z^4 Log[3] Log[1-z Subscript[u, 1]]^2+4860 z^5 Log[3] Log[1-z Subscript[u, 1]]^2+4860 I Sqrt[3] z^5 Log[3] Log[1-z Subscript[u, 1]]^2+180 z^4 Log[262144] Log[1-z Subscript[u, 1]]^2-60 I Sqrt[3] z^4 Log[262144] Log[1-z Subscript[u, 1]]^2-180 z^5 Log[262144] Log[1-z Subscript[u, 1]]^2+60 I Sqrt[3] z^5 Log[262144] Log[1-z Subscript[u, 1]]^2+240 I Sqrt[3] z Log[5159780352] Log[1-z Subscript[u, 1]]^2-180 z^4 Log[5159780352] Log[1-z Subscript[u, 1]]^2-180 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 1]]^2+180 z^5 Log[5159780352] Log[1-z Subscript[u, 1]]^2+180 I Sqrt[3] z^5 Log[5159780352] Log[1-z Subscript[u, 1]]^2-2160 z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2+2160 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2+2160 I Sqrt[3] z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 z^5 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 I Sqrt[3] z^5 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]^2+2160 z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2+2160 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2+2160 z^5 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-2160 I Sqrt[3] z^5 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]^2-8640 z Log[1-z] Log[1-z Subscript[u, 1]]^2-4320 I Sqrt[3] z Log[1-z] Log[1-z Subscript[u, 1]]^2+2160 z^4 Log[1-z] Log[1-z Subscript[u, 1]]^2+2160 I Sqrt[3] z^4 Log[1-z] Log[1-z Subscript[u, 1]]^2-2160 z^5 Log[1-z] Log[1-z Subscript[u, 1]]^2-2160 I Sqrt[3] z^5 Log[1-z] Log[1-z Subscript[u, 1]]^2-2520 z Log[1-z Subscript[u, 1]]^3-1800 I Sqrt[3] z Log[1-z Subscript[u, 1]]^3+1080 z^4 Log[1-z Subscript[u, 1]]^3+1080 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]]^3-1080 z^5 Log[1-z Subscript[u, 1]]^3-1080 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]^3+38880 Log[1-Subscript[u, 2]]-6480 I \[Pi] Log[1-Subscript[u, 2]]+2160 Sqrt[3] \[Pi] Log[1-Subscript[u, 2]]-29160 Log[3] Log[1-Subscript[u, 2]]+29160 I Sqrt[3] Log[3] Log[1-Subscript[u, 2]]+1080 Log[5159780352] Log[1-Subscript[u, 2]]-1080 I Sqrt[3] Log[5159780352] Log[1-Subscript[u, 2]]+12960 I Sqrt[3] Log[3-I Sqrt[3]] Log[1-Subscript[u, 2]]-19440 Log[3+I Sqrt[3]] Log[1-Subscript[u, 2]]+6480 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-Subscript[u, 2]]+12960 z Log[1-z] Log[1-Subscript[u, 2]]-2160 I \[Pi] z Log[1-z] Log[1-Subscript[u, 2]]+720 Sqrt[3] \[Pi] z Log[1-z] Log[1-Subscript[u, 2]]-9720 z Log[3] Log[1-z] Log[1-Subscript[u, 2]]+9720 I Sqrt[3] z Log[3] Log[1-z] Log[1-Subscript[u, 2]]+360 z Log[5159780352] Log[1-z] Log[1-Subscript[u, 2]]-360 I Sqrt[3] z Log[5159780352] Log[1-z] Log[1-Subscript[u, 2]]+4320 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 2]]-6480 z Log[3+I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 2]]+2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z] Log[1-Subscript[u, 2]]+64800 Log[1-Subscript[u, 1]] Log[1-Subscript[u, 2]]-12960 I Sqrt[3] Log[1-Subscript[u, 1]] Log[1-Subscript[u, 2]]+21600 z Log[1-z] Log[1-Subscript[u, 1]] Log[1-Subscript[u, 2]]-4320 I Sqrt[3] z Log[1-z] Log[1-Subscript[u, 1]] Log[1-Subscript[u, 2]]-6480 Log[1-Subscript[u, 2]]^2-19440 I Sqrt[3] Log[1-Subscript[u, 2]]^2-2160 z Log[1-z] Log[1-Subscript[u, 2]]^2-6480 I Sqrt[3] z Log[1-z] Log[1-Subscript[u, 2]]^2-38880 Log[1-z Subscript[u, 2]]+3240 I \[Pi] Log[1-z Subscript[u, 2]]-1080 Sqrt[3] \[Pi] Log[1-z Subscript[u, 2]]-19440 z Log[1-z Subscript[u, 2]]+19440 I Sqrt[3] z Log[1-z Subscript[u, 2]]+5400 I \[Pi] z Log[1-z Subscript[u, 2]]+3240 Sqrt[3] \[Pi] z Log[1-z Subscript[u, 2]]-120 \[Pi]^2 z Log[1-z Subscript[u, 2]]+120 I Sqrt[3] \[Pi]^2 z Log[1-z Subscript[u, 2]]-12960 I Sqrt[3] z^2 Log[1-z Subscript[u, 2]]+2160 I \[Pi] z^3 Log[1-z Subscript[u, 2]]-2160 I \[Pi] z^4 Log[1-z Subscript[u, 2]]+12960 I Sqrt[3] z^5 Log[1-z Subscript[u, 2]]-2160 I \[Pi] z^5 Log[1-z Subscript[u, 2]]+120 \[Pi]^2 z^5 Log[1-z Subscript[u, 2]]+120 I Sqrt[3] \[Pi]^2 z^5 Log[1-z Subscript[u, 2]]+19440 Log[3] Log[1-z Subscript[u, 2]]-6480 I Sqrt[3] Log[3] Log[1-z Subscript[u, 2]]+9720 z Log[3] Log[1-z Subscript[u, 2]]-16200 I Sqrt[3] z Log[3] Log[1-z Subscript[u, 2]]-6480 I Sqrt[3] z^5 Log[3] Log[1-z Subscript[u, 2]]-7560 z Log[3]^2 Log[1-z Subscript[u, 2]]+3240 I Sqrt[3] z Log[3]^2 Log[1-z Subscript[u, 2]]+1080 z^5 Log[3]^2 Log[1-z Subscript[u, 2]]+5400 I Sqrt[3] z^5 Log[3]^2 Log[1-z Subscript[u, 2]]-360 I \[Pi] z Log[81] Log[1-z Subscript[u, 2]]+360 Sqrt[3] \[Pi] z Log[81] Log[1-z Subscript[u, 2]]-720 I \[Pi] z^5 Log[81] Log[1-z Subscript[u, 2]]-1080 Log[5159780352] Log[1-z Subscript[u, 2]]-360 I Sqrt[3] Log[5159780352] Log[1-z Subscript[u, 2]]-2160 z Log[5159780352] Log[1-z Subscript[u, 2]]-720 I Sqrt[3] z Log[5159780352] Log[1-z Subscript[u, 2]]-720 I Sqrt[3] z^3 Log[5159780352] Log[1-z Subscript[u, 2]]+720 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 2]]+12960 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+25920 z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 I Sqrt[3] z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]-6480 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]-6480 I Sqrt[3] z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+12960 z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+12960 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-6480 z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 I Sqrt[3] z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+6480 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-6480 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-12960 Log[1-z] Log[1-z Subscript[u, 2]]+12960 I Sqrt[3] Log[1-z] Log[1-z Subscript[u, 2]]-12960 I Sqrt[3] z Log[1-z] Log[1-z Subscript[u, 2]]+2160 I \[Pi] z Log[1-z] Log[1-z Subscript[u, 2]]-720 Sqrt[3] \[Pi] z Log[1-z] Log[1-z Subscript[u, 2]]+9720 z Log[3] Log[1-z] Log[1-z Subscript[u, 2]]-9720 I Sqrt[3] z Log[3] Log[1-z] Log[1-z Subscript[u, 2]]+2160 I Sqrt[3] z^4 Log[3] Log[1-z] Log[1-z Subscript[u, 2]]-2160 I Sqrt[3] z^5 Log[3] Log[1-z] Log[1-z Subscript[u, 2]]-360 z Log[5159780352] Log[1-z] Log[1-z Subscript[u, 2]]+360 I Sqrt[3] z Log[5159780352] Log[1-z] Log[1-z Subscript[u, 2]]-240 I Sqrt[3] z^4 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 2]]+240 I Sqrt[3] z^5 Log[5159780352] Log[1-z] Log[1-z Subscript[u, 2]]-4320 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]+2160 z^4 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]+2160 I Sqrt[3] z^4 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 z^5 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 I Sqrt[3] z^5 Log[3-I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]+6480 z Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 z^4 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]+2160 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]+2160 z^5 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 I Sqrt[3] z^5 Log[3+I Sqrt[3]] Log[1-z] Log[1-z Subscript[u, 2]]-2160 z Log[1-z]^2 Log[1-z Subscript[u, 2]]+2160 I Sqrt[3] z Log[1-z]^2 Log[1-z Subscript[u, 2]]-25920 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-48600 z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-9720 I Sqrt[3] z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+1080 I \[Pi] z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-2520 Sqrt[3] \[Pi] z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+29160 z^3 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-9720 I Sqrt[3] z^3 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-1080 I \[Pi] z^4 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+1080 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-29160 z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+9720 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+2160 I \[Pi] z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-2160 Sqrt[3] \[Pi] z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+16200 z Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-1080 I Sqrt[3] z Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-3240 z^4 Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+1080 I Sqrt[3] z^4 Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+12960 z^5 Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-4320 I Sqrt[3] z^5 Log[3] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+720 z Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-240 I Sqrt[3] z Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-720 z^4 Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+240 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+720 z^5 Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-240 I Sqrt[3] z^5 Log[5159780352] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-4320 z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+4320 I Sqrt[3] z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+4320 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-4320 I Sqrt[3] z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-4320 z^5 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+4320 I Sqrt[3] z^5 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-8640 z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+8640 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-8640 z^5 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-21600 z Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+4320 I Sqrt[3] z Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+6480 z^4 Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-2160 I Sqrt[3] z^4 Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-6480 z^5 Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+2160 I Sqrt[3] z^5 Log[1-z] Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-9720 z Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]-1080 I Sqrt[3] z Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]+3240 z^4 Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]+1080 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]-3240 z^5 Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]-1080 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]]^2 Log[1-z Subscript[u, 2]]-6480 Log[1-z Subscript[u, 2]]^2+6480 I Sqrt[3] Log[1-z Subscript[u, 2]]^2-6480 z Log[1-z Subscript[u, 2]]^2+12960 I Sqrt[3] z Log[1-z Subscript[u, 2]]^2+2160 I \[Pi] z Log[1-z Subscript[u, 2]]^2-9720 z^3 Log[1-z Subscript[u, 2]]^2-9720 I Sqrt[3] z^3 Log[1-z Subscript[u, 2]]^2-3240 z^4 Log[1-z Subscript[u, 2]]^2+3240 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]^2-1080 I \[Pi] z^4 Log[1-z Subscript[u, 2]]^2-360 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 2]]^2+12960 z^5 Log[1-z Subscript[u, 2]]^2+6480 I Sqrt[3] z^5 Log[1-z Subscript[u, 2]]^2+2160 I \[Pi] z^5 Log[1-z Subscript[u, 2]]^2+720 Sqrt[3] \[Pi] z^5 Log[1-z Subscript[u, 2]]^2+3240 z Log[3] Log[1-z Subscript[u, 2]]^2-5400 I Sqrt[3] z Log[3] Log[1-z Subscript[u, 2]]^2+2160 I Sqrt[3] z^4 Log[3] Log[1-z Subscript[u, 2]]^2-3240 z^5 Log[3] Log[1-z Subscript[u, 2]]^2-5400 I Sqrt[3] z^5 Log[3] Log[1-z Subscript[u, 2]]^2-360 z Log[5159780352] Log[1-z Subscript[u, 2]]^2-120 I Sqrt[3] z Log[5159780352] Log[1-z Subscript[u, 2]]^2+360 z^4 Log[5159780352] Log[1-z Subscript[u, 2]]^2+120 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 2]]^2-360 z^5 Log[5159780352] Log[1-z Subscript[u, 2]]^2-120 I Sqrt[3] z^5 Log[5159780352] Log[1-z Subscript[u, 2]]^2+4320 z Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]^2-4320 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+4320 z^5 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+2160 z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+2160 I Sqrt[3] z Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2-2160 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2-2160 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+2160 z^5 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+2160 I Sqrt[3] z^5 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]^2+2160 z Log[1-z] Log[1-z Subscript[u, 2]]^2+6480 I Sqrt[3] z Log[1-z] Log[1-z Subscript[u, 2]]^2-2160 z^4 Log[1-z] Log[1-z Subscript[u, 2]]^2-2160 I Sqrt[3] z^4 Log[1-z] Log[1-z Subscript[u, 2]]^2+2160 z^5 Log[1-z] Log[1-z Subscript[u, 2]]^2+2160 I Sqrt[3] z^5 Log[1-z] Log[1-z Subscript[u, 2]]^2-9720 z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2+3240 I Sqrt[3] z Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2+4320 z^4 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2-2160 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2-4320 z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2+2160 I Sqrt[3] z^5 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]^2+1440 z Log[1-z Subscript[u, 2]]^3+2160 I Sqrt[3] z Log[1-z Subscript[u, 2]]^3-1080 z^4 Log[1-z Subscript[u, 2]]^3-1080 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]^3+1080 z^5 Log[1-z Subscript[u, 2]]^3+1080 I Sqrt[3] z^5 Log[1-z Subscript[u, 2]]^3-240 z Log[1-Subscript[u, 1]] Log[1-z Subscript[u, 1]] (27 Log[3]-9 I Sqrt[3] Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]-36 Log[1-Subscript[u, 1]]+18 I (I+Sqrt[3]) Log[1-Subscript[u, 2]]) \!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-30 (72 Log[1-Subscript[u, 2]]^2 (-6+6 I Sqrt[3]+2 I (I+Sqrt[3]) z Log[1-z]+(z+3 I Sqrt[3] z) Log[1-z Subscript[u, 2]])+z Log[1-z Subscript[u, 2]] (-36 I \[Pi]+36 Sqrt[3] \[Pi]-4 \[Pi]^2+4 I Sqrt[3] \[Pi]^2-648 z+216 I Sqrt[3] z-36 I \[Pi] z^2+36 Sqrt[3] \[Pi] z^2+36 I \[Pi] z^3-36 Sqrt[3] \[Pi] z^3+648 z^4-216 I Sqrt[3] z^4+36 I \[Pi] z^4-36 Sqrt[3] \[Pi] z^4+4 \[Pi]^2 z^4-4 I Sqrt[3] \[Pi]^2 z^4+810 Log[3]+54 I Sqrt[3] Log[3]-324 z^4 Log[3]+108 I Sqrt[3] z^4 Log[3]-252 Log[3]^2+108 I Sqrt[3] Log[3]^2+252 z^4 Log[3]^2-108 I Sqrt[3] z^4 Log[3]^2-12 I \[Pi] Log[81]+12 Sqrt[3] \[Pi] Log[81]+12 I \[Pi] z^4 Log[81]-12 Sqrt[3] \[Pi] z^4 Log[81]+36 Log[262144]+12 I Sqrt[3] Log[262144]-72 Log[5159780352]-24 I Sqrt[3] Log[5159780352]-36 z^2 Log[5159780352]+12 I Sqrt[3] z^2 Log[5159780352]+36 z^3 Log[5159780352]-12 I Sqrt[3] z^3 Log[5159780352]+18 Log[1352605460594688]+6 I Sqrt[3] Log[1352605460594688]+216 z^2 Log[3-I Sqrt[3]]-216 I Sqrt[3] z^2 Log[3-I Sqrt[3]]-216 z^3 Log[3-I Sqrt[3]]+216 I Sqrt[3] z^3 Log[3-I Sqrt[3]]+432 z^2 Log[3+I Sqrt[3]]-432 z^3 Log[3+I Sqrt[3]]-(216-216 I Sqrt[3]+48 Sqrt[3] \[Pi]+9 I (75 I+7 Sqrt[3]) Log[3]+3 Log[262144]+I Sqrt[3] Log[262144]+21 Log[5159780352]-I Sqrt[3] Log[5159780352]+Log[58149737003040059690390169]-I Sqrt[3] Log[58149737003040059690390169]-216 Log[3-I Sqrt[3]]+72 I Sqrt[3] Log[3-I Sqrt[3]]-216 Log[3+I Sqrt[3]]-72 I Sqrt[3] Log[3+I Sqrt[3]]) Log[1-Subscript[u, 1]]-144 I (-2 I+Sqrt[3]) Log[1-Subscript[u, 1]]^2+216 Log[1-z Subscript[u, 1]]-216 I Sqrt[3] Log[1-z Subscript[u, 1]]+24 Sqrt[3] \[Pi] Log[1-z Subscript[u, 1]]-648 z^2 Log[1-z Subscript[u, 1]]+108 z^3 Log[1-z Subscript[u, 1]]-108 I Sqrt[3] z^3 Log[1-z Subscript[u, 1]]-24 Sqrt[3] \[Pi] z^3 Log[1-z Subscript[u, 1]]+540 z^4 Log[1-z Subscript[u, 1]]+108 I Sqrt[3] z^4 Log[1-z Subscript[u, 1]]+48 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 1]]-216 Log[3] Log[1-z Subscript[u, 1]]+72 I Sqrt[3] Log[3] Log[1-z Subscript[u, 1]]+81 z^3 Log[3] Log[1-z Subscript[u, 1]]+27 I Sqrt[3] z^3 Log[3] Log[1-z Subscript[u, 1]]-324 z^4 Log[3] Log[1-z Subscript[u, 1]]+36 I Sqrt[3] z^4 Log[3] Log[1-z Subscript[u, 1]]+3 z^3 Log[262144] Log[1-z Subscript[u, 1]]+I Sqrt[3] z^3 Log[262144] Log[1-z Subscript[u, 1]]-8 I Sqrt[3] Log[5159780352] Log[1-z Subscript[u, 1]]+9 z^3 Log[5159780352] Log[1-z Subscript[u, 1]]+3 I Sqrt[3] z^3 Log[5159780352] Log[1-z Subscript[u, 1]]-12 z^4 Log[5159780352] Log[1-z Subscript[u, 1]]-4 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 1]]+z^3 Log[58149737003040059690390169] Log[1-z Subscript[u, 1]]-I Sqrt[3] z^3 Log[58149737003040059690390169] Log[1-z Subscript[u, 1]]+72 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]+72 I Sqrt[3] Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-144 z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]+144 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 1]]-72 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+72 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-72 z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]-72 I Sqrt[3] z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+72 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+72 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 1]]+144 Log[1-z Subscript[u, 1]]^2-72 z^3 Log[1-z Subscript[u, 1]]^2+72 z^4 Log[1-z Subscript[u, 1]]^2+432 Log[1-z Subscript[u, 2]]-36 I \[Pi] Log[1-z Subscript[u, 2]]+12 Sqrt[3] \[Pi] Log[1-z Subscript[u, 2]]-324 z^2 Log[1-z Subscript[u, 2]]+324 I Sqrt[3] z^2 Log[1-z Subscript[u, 2]]+216 z^3 Log[1-z Subscript[u, 2]]+36 I \[Pi] z^3 Log[1-z Subscript[u, 2]]-12 Sqrt[3] \[Pi] z^3 Log[1-z Subscript[u, 2]]+108 z^4 Log[1-z Subscript[u, 2]]-324 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]-72 I \[Pi] z^4 Log[1-z Subscript[u, 2]]+24 Sqrt[3] \[Pi] z^4 Log[1-z Subscript[u, 2]]-216 Log[3] Log[1-z Subscript[u, 2]]+72 I Sqrt[3] Log[3] Log[1-z Subscript[u, 2]]+108 z^3 Log[3] Log[1-z Subscript[u, 2]]-36 I Sqrt[3] z^3 Log[3] Log[1-z Subscript[u, 2]]-216 z^4 Log[3] Log[1-z Subscript[u, 2]]+144 I Sqrt[3] z^4 Log[3] Log[1-z Subscript[u, 2]]+12 Log[5159780352] Log[1-z Subscript[u, 2]]+4 I Sqrt[3] Log[5159780352] Log[1-z Subscript[u, 2]]-8 I Sqrt[3] z^3 Log[5159780352] Log[1-z Subscript[u, 2]]+8 I Sqrt[3] z^4 Log[5159780352] Log[1-z Subscript[u, 2]]-144 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+72 z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]+72 I Sqrt[3] z^3 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 I Sqrt[3] z^4 Log[3-I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 I Sqrt[3] Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+72 I Sqrt[3] z^3 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+72 z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]-72 I Sqrt[3] z^4 Log[3+I Sqrt[3]] Log[1-z Subscript[u, 2]]+288 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]-144 z^3 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+144 z^4 Log[1-z Subscript[u, 1]] Log[1-z Subscript[u, 2]]+72 Log[1-z Subscript[u, 2]]^2-72 I Sqrt[3] Log[1-z Subscript[u, 2]]^2-36 z^3 Log[1-z Subscript[u, 2]]^2+36 I Sqrt[3] z^3 Log[1-z Subscript[u, 2]]^2+36 z^4 Log[1-z Subscript[u, 2]]^2-36 I Sqrt[3] z^4 Log[1-z Subscript[u, 2]]^2+4 (2-z^3+z^4) Log[1-z] (9 I Sqrt[3] Log[3]-I Sqrt[3] Log[5159780352]+Log[18014398509481984]-18 Log[3-I Sqrt[3]]+18 I Sqrt[3] Log[3-I Sqrt[3]]-36 Log[3+I Sqrt[3]]+36 Log[1-z Subscript[u, 1]]+18 (1-I Sqrt[3]) Log[1-z Subscript[u, 2]]))+4 Log[1-Subscript[u, 2]] (2 z Log[1-z] (9 (3-I Sqrt[3]) Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]-36 Log[1-Subscript[u, 1]])+3 (54 Log[3]-18 I Sqrt[3] Log[3]-6 Log[5159780352]+2 I Sqrt[3] Log[5159780352]+36 Log[3-I Sqrt[3]]-36 I Sqrt[3] Log[3-I Sqrt[3]]+72 Log[3+I Sqrt[3]]-z (36+2 (-3 I+Sqrt[3]) \[Pi]+27 I (I+Sqrt[3]) Log[3]+Log[5159780352]-I Sqrt[3] Log[5159780352]+12 I Sqrt[3] Log[3-I Sqrt[3]]-18 Log[3+I Sqrt[3]]+6 I Sqrt[3] Log[3+I Sqrt[3]]) Log[1-z Subscript[u, 2]]+12 I Log[1-Subscript[u, 1]] (6 I+(5 I+Sqrt[3]) z Log[1-z Subscript[u, 2]])))) Subscript[u, 2]-240 z Log[1-Subscript[u, 2]] (27 Log[3]-9 I Sqrt[3] Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]-36 Log[1-Subscript[u, 1]]+18 I (I+Sqrt[3]) Log[1-Subscript[u, 2]]) Log[1-z Subscript[u, 2]] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-30 Subscript[u, 1] (-144 Log[1-Subscript[u, 1]]^2 (6+2 z Log[1-z]+(2+I Sqrt[3]) z Log[1-z Subscript[u, 1]])+Log[1-Subscript[u, 1]] (-z Log[1-z Subscript[u, 1]] (216-216 I Sqrt[3]+48 Sqrt[3] \[Pi]-675 Log[3]+63 I Sqrt[3] Log[3]+3 Log[262144]+I Sqrt[3] Log[262144]+21 Log[5159780352]-I Sqrt[3] Log[5159780352]+Log[58149737003040059690390169]-I Sqrt[3] Log[58149737003040059690390169]-216 Log[3-I Sqrt[3]]+72 I Sqrt[3] Log[3-I Sqrt[3]]-216 Log[3+I Sqrt[3]]-72 I Sqrt[3] Log[3+I Sqrt[3]]+144 (5-I Sqrt[3]) Log[1-Subscript[u, 2]])+24 (9 (3-I Sqrt[3]) Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]+18 I (I+Sqrt[3]) Log[1-Subscript[u, 2]])+8 z Log[1-z] (9 (3-I Sqrt[3]) Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]+18 I (I+Sqrt[3]) Log[1-Subscript[u, 2]]))+z Log[1-z Subscript[u, 1]] (72 (2-z^3+z^4) Log[1-z Subscript[u, 1]]^2+4 (2-z^3+z^4) Log[1-z] (9 I Sqrt[3] Log[3]-I Sqrt[3] Log[5159780352]+Log[18014398509481984]-18 Log[3-I Sqrt[3]]+18 I Sqrt[3] Log[3-I Sqrt[3]]-36 Log[3+I Sqrt[3]]+36 Log[1-z Subscript[u, 1]]+18 (1-I Sqrt[3]) Log[1-z Subscript[u, 2]])+Log[1-z Subscript[u, 1]] (216-216 I Sqrt[3]-648 z^2+108 z^3-108 I Sqrt[3] z^3+540 z^4+108 I Sqrt[3] z^4+24 Sqrt[3] \[Pi] (1-z^3+2 z^4)-216 Log[3]+72 I Sqrt[3] Log[3]+81 z^3 Log[3]+27 I Sqrt[3] z^3 Log[3]-324 z^4 Log[3]+36 I Sqrt[3] z^4 Log[3]+3 z^3 Log[262144]+I Sqrt[3] z^3 Log[262144]-8 I Sqrt[3] Log[5159780352]+9 z^3 Log[5159780352]+3 I Sqrt[3] z^3 Log[5159780352]-12 z^4 Log[5159780352]-4 I Sqrt[3] z^4 Log[5159780352]+z^3 Log[58149737003040059690390169]-I Sqrt[3] z^3 Log[58149737003040059690390169]+72 Log[3-I Sqrt[3]]+72 I Sqrt[3] Log[3-I Sqrt[3]]-144 z^3 Log[3-I Sqrt[3]]+144 z^4 Log[3-I Sqrt[3]]-72 Log[3+I Sqrt[3]]+72 I Sqrt[3] Log[3+I Sqrt[3]]-72 z^3 Log[3+I Sqrt[3]]-72 I Sqrt[3] z^3 Log[3+I Sqrt[3]]+72 z^4 Log[3+I Sqrt[3]]+72 I Sqrt[3] z^4 Log[3+I Sqrt[3]]+144 (2-z^3+z^4) Log[1-z Subscript[u, 2]])+2 (-18 I \[Pi]+18 Sqrt[3] \[Pi]-2 \[Pi]^2+2 I Sqrt[3] \[Pi]^2-324 z+108 I Sqrt[3] z-18 I \[Pi] z^2+18 Sqrt[3] \[Pi] z^2+18 I \[Pi] z^3-18 Sqrt[3] \[Pi] z^3+324 z^4-108 I Sqrt[3] z^4+18 I \[Pi] z^4-18 Sqrt[3] \[Pi] z^4+2 \[Pi]^2 z^4-2 I Sqrt[3] \[Pi]^2 z^4+405 Log[3]+27 I Sqrt[3] Log[3]-162 z^4 Log[3]+54 I Sqrt[3] z^4 Log[3]-126 Log[3]^2+54 I Sqrt[3] Log[3]^2+126 z^4 Log[3]^2-54 I Sqrt[3] z^4 Log[3]^2-6 I \[Pi] Log[81]+6 Sqrt[3] \[Pi] Log[81]+6 I \[Pi] z^4 Log[81]-6 Sqrt[3] \[Pi] z^4 Log[81]+18 Log[262144]+6 I Sqrt[3] Log[262144]-36 Log[5159780352]-12 I Sqrt[3] Log[5159780352]-18 z^2 Log[5159780352]+6 I Sqrt[3] z^2 Log[5159780352]+18 z^3 Log[5159780352]-6 I Sqrt[3] z^3 Log[5159780352]+9 Log[1352605460594688]+3 I Sqrt[3] Log[1352605460594688]+108 z^2 Log[3-I Sqrt[3]]-108 I Sqrt[3] z^2 Log[3-I Sqrt[3]]-108 z^3 Log[3-I Sqrt[3]]+108 I Sqrt[3] z^3 Log[3-I Sqrt[3]]+216 z^2 Log[3+I Sqrt[3]]-216 z^3 Log[3+I Sqrt[3]]-6 (36+2 (-3 I+Sqrt[3]) \[Pi]+27 I (I+Sqrt[3]) Log[3]+Log[5159780352]-I Sqrt[3] Log[5159780352]+12 I Sqrt[3] Log[3-I Sqrt[3]]-18 Log[3+I Sqrt[3]]+6 I Sqrt[3] Log[3+I Sqrt[3]]) Log[1-Subscript[u, 2]]+36 (1+3 I Sqrt[3]) Log[1-Subscript[u, 2]]^2+2 (108+81 I (I+Sqrt[3]) z^2+3 (-3 I+Sqrt[3]) \[Pi] (1-z^3+2 z^4)-54 Log[3]+18 I Sqrt[3] Log[3]+3 Log[5159780352]+I Sqrt[3] Log[5159780352]-36 Log[3-I Sqrt[3]]-18 Log[3+I Sqrt[3]]-18 I Sqrt[3] Log[3+I Sqrt[3]]+z^4 ((-54+36 I Sqrt[3]) Log[3]+2 I Sqrt[3] Log[5159780352]+9 (3-9 I Sqrt[3]+(-2-2 I Sqrt[3]) Log[3-I Sqrt[3]]+(2-2 I Sqrt[3]) Log[3+I Sqrt[3]]))+z^3 (9 (3-I Sqrt[3]) Log[3]-2 I Sqrt[3] Log[5159780352]+18 (3+(1+I Sqrt[3]) Log[3-I Sqrt[3]]+I (I+Sqrt[3]) Log[3+I Sqrt[3]]))) Log[1-z Subscript[u, 2]]+18 (1-I Sqrt[3]) (2-z^3+z^4) Log[1-z Subscript[u, 2]]^2))+8 z (27 Log[3]-9 I Sqrt[3] Log[3]-3 Log[5159780352]+I Sqrt[3] Log[5159780352]+18 Log[3-I Sqrt[3]]-18 I Sqrt[3] Log[3-I Sqrt[3]]+36 Log[3+I Sqrt[3]]-36 Log[1-Subscript[u, 1]]+18 I (I+Sqrt[3]) Log[1-Subscript[u, 2]]) (Log[1-z Subscript[u, 1]] Log[1-Subscript[u, 2]]+Log[1-Subscript[u, 1]] Log[1-z Subscript[u, 2]]) Subscript[u, 2])))/(320 (3 I-Sqrt[3])^7 (-I+Sqrt[3])^20 (I+Sqrt[3])^13 (3 I+Sqrt[3])^28 z);*)


==> anc/shear_SAdS5.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Integrals results*)


(* ::Input:: *)
(*integral11=I ((I z^2)/2+z^3 Subscript[w, 1]);*)
(*integral12=1/2 (z-1/2 Log[1-z]+1/2 z^2 Log[1-z]+1/2 Log[1+z]-1/2 z^2 Log[1+z]-2 I z^2 Subscript[w, 1]+I Log[1-z] Subscript[w, 1]-I z^3 Log[1-z] Subscript[w, 1]+I Log[1+z] Subscript[w, 1]+I z^3 Log[1+z] Subscript[w, 1]);*)
(*integral21=1/4 (-z+Log[1+z]-z^2 Log[1+z]+z^3 Log[1+z]+4 I z^3 Subscript[w, 2]);*)
(*integral22=(1/144 (z (24-3 z+2 z^2)-6 (-2-3 z+6 z^2+z^3) Log[1+z]+9 (3-2 z^2+2 z^3) Log[1+z]^2+12 I (-z (6+15 z+2 z^2)+6 (1+z^3) Log[1+z]) Subscript[w, 2])+1/48 (-6 Li1[{-z,-1}]+2 (1+z^3) Log[1+z]-6 (-1+z) z^2 Log[1-z] Log[1+z]+z^2 (1+12 I Subscript[w, 2])+8 I z (I+3 Subscript[w, 2])+2/3 I z^3 (I+12 Subscript[w, 2])+6 Log[1-z] (-1+z-4 I (-1+z^3) Subscript[w, 2])));*)
(*integral31=1/96 (12 z^2-12 z^3-6 (2-z^2+z^3) Li1[{-z,-1}]-6 z^3 Log[2] Log[1-z]-6 Log[4] Log[1-z]+z^2 Log[64] Log[1-z]-24 z Log[1+z]+24 z^3 Log[1+z]-2 Log[64] Log[1+z]+z^2 Log[64] Log[1+z]-2 z^3 Log[512] Log[1+z]+12 Log[1-z] Log[1+z]-6 z^2 Log[1-z] Log[1+z]+6 z^3 Log[1-z] Log[1+z]+6 Log[1+z]^2-3 z^2 Log[1+z]^2+3 z^3 Log[1+z]^2+96 I z^3 Subscript[w, 3]);*)
(*integral32=1/64 (-8 z+8 z^2-4 Li1[{-z,-1,1}]-4 Li1[{-z,1,-1}]-4 z^2 Log[1-z]+4 z^3 Log[1-z]+8 Log[2] Log[1-z]-4 z Log[2] Log[1-z]+z^2 Log[16] Log[1-z]+Log[4] Log[1-z]^2-z^2 Log[4] Log[1-z]^2+z^3 Log[4] Log[1-z]^2+8 Log[1+z]-12 z^2 Log[1+z]-4 z^3 Log[1+z]-8 Log[2] Log[1+z]-4 z Log[2] Log[1+z]+12 z^2 Log[2] Log[1+z]-8 Log[1-z] Log[1+z]+12 z Log[1-z] Log[1+z]-4 z^2 Log[1-z] Log[1+z]-8 z^3 Log[1-z] Log[1+z]-8 Log[2] Log[1-z] Log[1+z]+z^3 Log[16] Log[1-z] Log[1+z]-2 Log[1-z]^2 Log[1+z]+2 z^2 Log[1-z]^2 Log[1+z]-2 z^3 Log[1-z]^2 Log[1+z]+4 Log[1+z]^2-6 z Log[1+z]^2-2 z^2 Log[1+z]^2+8 z^3 Log[1+z]^2-6 Log[2] Log[1+z]^2-6 z^3 Log[2] Log[1+z]^2+z^2 Log[4] Log[1+z]^2+4 Log[1-z] Log[1+z]^2-z^2 Log[1-z] Log[1+z]^2+z^3 Log[1-z] Log[1+z]^2+2 Log[1+z]^3-z^2 Log[1+z]^3+z^3 Log[1+z]^3+2 Li1[{-z,-1}] (4-2 z+2 z^2+Log[16]+(-1+z) z^2 Log[1-z]+(-4+z^2-z^3) Log[1+z])-16 PolyLog[2,-z]-64 I z^2 Subscript[w, 3]+32 I Log[1-z] Subscript[w, 3]-32 I z^3 Log[1-z] Subscript[w, 3]+32 I Log[1+z] Subscript[w, 3]+32 I z^3 Log[1+z] Subscript[w, 3]);*)
(*integral41=1/55296 (-1728 (2-z^2+z^3) Li1[{-z,-1,1}]-1728 (-1+z) z^2 Li1[{-z,1,-1}]+3 z^2 (192 Log[4]+45 Log[64]-139 Log[4096]+115 Log[262144]+16 Log[16777216]-40 Log[68719476736])+48 Li1[{-z,-1}] (-72+108 z-18 Log[4]+16 Log[64]+19 Log[4096]-16 Log[262144]+6 Log[16777216]-3 z^2 (48+Log[16777216])+3 z^3 (12+Log[68719476736]))+16 z (216+54 Log[4]^2+22 Log[64]-18 Log[4] (6+Log[64])+97 Log[4096]-106 Log[262144]+21 Log[16777216]+33 Log[68719476736]-18 Log[281474976710656])-1728 (2-z^2+z^3) Li1[{-z,-1}] Log[1-z]+(-144 \[Pi]^2 (2-z^2+z^3)+6912 Log[2]^2-288 Log[4]+864 Log[4]^2+1211 Log[64]-144 Log[4] Log[64]+395 Log[4096]-539 Log[262144]+72 Log[16777216]+12 z (72 Log[4]-107 Log[64]-59 Log[4096]+59 Log[262144]+24 Log[16777216])+4 z^3 (864 Log[2]^2+36 Log[4] (-4+Log[64])-41 Log[64]-17 Log[4096]+17 Log[262144]+36 Log[16777216])-6 z^2 (576 Log[2]^2-35 Log[64]-59 Log[4096]+35 Log[262144]+60 Log[16777216])-144 Log[281474976710656]) Log[1-z]-72 (-2 z^2 Log[64]+2 z^3 Log[64]+Log[16777216]) Log[1-z]^2-1728 (1-z^2+z^3) Li1[{-z,-1}] Log[1+z]+(-3456-144 \[Pi]^2 (2-z^2+3 z^3)+6912 Log[2]^2+1440 Log[4]+859 Log[64]+144 Log[4] Log[64]-1157 Log[4096]+1157 Log[262144]-264 Log[16777216]+12 z (-288+360 Log[4]+43 Log[64]-53 Log[4096]+53 Log[262144]-24 Log[68719476736])+4 z^3 (2592 Log[2]^2-95 Log[64]+36 Log[4] (4+Log[64])-23 Log[4096]+23 Log[262144]-48 Log[16777216]-24 Log[68719476736])-6 z^2 (-1152+576 Log[2]^2+125 Log[64]-67 Log[4096]+67 Log[262144]+12 Log[16777216]-24 Log[68719476736])-528 Log[68719476736]+144 Log[281474976710656]) Log[1+z]-12 (-288+432 z-19 Log[64]+5 Log[4096]-5 Log[262144]+36 Log[16777216]-6 z^2 (96+Log[281474976710656])+4 z^3 (36+4 Log[64]+Log[19342813113834066795298816])) Log[1-z] Log[1+z]+864 (2-z^2+z^3) Log[1-z]^2 Log[1+z]-72 (-24+36 z-z^2 Log[4096]+z^3 (-36+Log[16777216])+Log[281474976710656]) Log[1+z]^2+864 (2-z^2+z^3) Log[1-z] Log[1+z]^2+288 Log[1+z]^3-6912 (-1+z) z^2 PolyLog[2,-z]+32 z^3 (9 (-12+Log[4]^2)-Log[2] (-108+Log[68719476736])+1728 I Subscript[w, 4]));*)
(*integral42=1/663552 (-82944 Li[{2,1},{-z,1}]+82944 Li[{2,1},{z,-1}]-10368 Li1[{-z,-1,1,-1}]-20736 Li1[{-z,-1,1,1}]+20736 Li1[{-z,1,1,-1}]+20736 Li1[{-z,1,-1}] (-7-z+z^2+Log[4])+288 Li1[{-z,-1,1}] (72-72 z+72 z^2-36 Log[4]+59 Log[64]+50 Log[4096]-41 Log[262144])-18 z (384 Log[4]+423 Log[64]+55 Log[4096]-103 Log[262144]+32 Log[16777216]-80 Log[68719476736])+576 Li1[{-z,-1}] (-36+6 \[Pi]^2-144 Log[2]^2-9 Log[4]^2+3 z (48+Log[16777216])-3 z^2 (12+Log[68719476736])+Log[4722366482869645213696])+10368 (-1+z) z^2 Li1[{-z,-1,1}] Log[1-z]+10368 (-1+z) z^2 Li1[{-z,1,-1}] Log[1-z]-864 Li1[{-z,-1}] (60 z-2 (24+Log[64])-z^2 (72+Log[16777216])+z^3 (12+Log[68719476736])) Log[1-z]+10368 (1-z^2+z^3) Li1[{-z,-1}] Log[1-z]^2+6 (144 \[Pi]^2 (1-z^2+z^3)-3456 Log[2]^2+288 Log[4]-432 Log[4]^2-923 Log[64]+144 Log[4] Log[64]-539 Log[4096]+539 Log[262144]+144 Log[16777216]-12 z (72 Log[4]-83 Log[64]-59 Log[4096]+59 Log[262144]+24 Log[16777216])-4 z^3 (864 Log[2]^2+36 Log[4] (-4+Log[64])-41 Log[64]-17 Log[4096]+17 Log[262144]+36 Log[16777216])+6 z^2 (576 Log[2]^2+13 Log[64]-59 Log[4096]+35 Log[262144]+60 Log[16777216])+72 Log[281474976710656]) Log[1-z]^2+288 (-3 z^2 Log[64]+3 z^3 Log[64]+Log[16777216]) Log[1-z]^3-10368 (3-z^2+z^3) Li1[{-z,-1,1}] Log[1+z]-10368 (-1+z) z^2 Li1[{-z,1,-1}] Log[1+z]+288 Li1[{-z,-1}] (-288+36 z+72 Log[4]+23 Log[64]+14 Log[4096]-11 Log[262144]+12 Log[16777216]-3 z^2 (24+Log[16777216])-6 Log[68719476736]+3 z^3 (12+Log[68719476736])) Log[1+z]-20736 Li1[{-z,-1}] Log[1-z] Log[1+z]+288 (144+6 \[Pi]^2 (-2+z^3)+288 Log[2]^2+18 Log[4]^2+z^3 (-144 Log[2]^2-24 Log[4]+9 Log[64]+5 Log[4096]-5 Log[262144]+7 Log[16777216]+2 Log[68719476736])-3 z (72+Log[281474976710656])+z^2 (-72+34 Log[64]-Log[1152921504606846976])+Log[22300745198530623141535718272648361505980416]) Log[1-z] Log[1+z]+72 (-432+576 z-13 Log[64]+29 Log[4096]-23 Log[262144]+12 Log[16777216]-6 z^2 (120+Log[68719476736])+4 z^3 (36+Log[1237940039285380274899124224])) Log[1-z]^2 Log[1+z]-1728 (4-3 z^2+3 z^3) Log[1-z]^3 Log[1+z]-5184 (3-2 z^2+2 z^3) Li1[{-z,-1}] Log[1+z]^2+6 (1728-144 \[Pi]^2 (3-z^2+3 z^3)+10368 Log[2]^2-1152 Log[4]+427 Log[64]+144 Log[4] Log[64]-725 Log[4096]+725 Log[262144]-336 Log[16777216]+12 z (-288+360 Log[4]+43 Log[64]-29 Log[4096]+29 Log[262144]-24 Log[68719476736])+4 z^3 (2592 Log[2]^2-95 Log[64]+36 Log[4] (4+Log[64])-23 Log[4096]+23 Log[262144]-48 Log[16777216]-24 Log[68719476736])-6 z^2 (-288+576 Log[2]^2+77 Log[64]-19 Log[4096]+19 Log[262144]+12 Log[16777216]-24 Log[68719476736])-240 Log[68719476736]+72 Log[281474976710656]) Log[1+z]^2-72 (72 z-7 Log[64]+5 Log[4096]-5 Log[262144]+36 Log[16777216]-6 z^2 (72+Log[68719476736])+4 z^3 (90+Log[4722366482869645213696])) Log[1-z] Log[1+z]^2+5184 Log[1-z]^2 Log[1+z]^2+1728 (6-9 z+z^3 (9-6 Log[2])-11 Log[2]+z^2 Log[8]) Log[1+z]^3+5184 (2-z^2+z^3) Log[1-z] Log[1+z]^3+1296 Log[1+z]^4+3456 (-12-24 z+24 z^2+Log[16777216]) PolyLog[2,-z]+41472 (-1+z) z^2 Log[1-z] PolyLog[2,-z]-41472 (2-z^2+z^3) Log[1+z] PolyLog[2,-z]+82944 Log[2] PolyLog[2,z]-8 z^2 (-5184+432 Log[4]^2-144 Log[4] (-12+Log[64])+821 Log[64]-235 Log[4096]+235 Log[262144]+24 Log[16777216]+48 Log[68719476736]-144 Log[281474976710656]+82944 I Subscript[w, 4])+Log[1-z] (3456 \[Pi]^2-82944 Log[2]^2-6912 Log[4]-3456 Log[4]^2+5273 Log[64]-576 Log[4] Log[64]+7817 Log[4096]-7385 Log[262144]-1920 Log[16777216]+2640 Log[68719476736]+6 z^2 (288 \[Pi]^2-6912 Log[2]^2+576 Log[4]-23 Log[64]-288 Log[4] Log[64]+337 Log[4096]-265 Log[262144]-336 Log[16777216]+120 Log[68719476736])-4 z^3 (-5184+432 Log[4]^2-144 Log[4] (-12+Log[64])+1145 Log[64]+89 Log[4096]-89 Log[262144]+24 Log[16777216]+48 Log[68719476736]-144 Log[281474976710656])-576 Log[281474976710656]+12 z (-1728-144 \[Pi]^2+3456 Log[2]^2+864 Log[4]-432 Log[4]^2-35 Log[64]+144 Log[4] Log[64]-779 Log[4096]+707 Log[262144]+192 Log[16777216]-264 Log[68719476736]+144 Log[281474976710656])+331776 I Subscript[w, 4]-331776 I z^3 Subscript[w, 4])+Log[1+z] (-3456 \[Pi]^2+82944 Log[2]^2-41472 Log[4]+6912 Log[4]^2+12887 Log[64]-576 Log[4] Log[64]+8807 Log[4096]-9239 Log[262144]-1344 Log[16777216]+1200 Log[68719476736]+6 z^2 (864 \[Pi]^2-20736 Log[2]^2-576 Log[4]+391 Log[64]-288 Log[4] Log[64]-737 Log[4096]+665 Log[262144]+432 Log[16777216]+72 Log[68719476736])+4 z^3 (-5184+432 Log[4]^2-144 Log[4] (-12+Log[64])+983 Log[64]-73 Log[4096]+73 Log[262144]+24 Log[16777216]+48 Log[68719476736]-144 Log[281474976710656])+12 z (-5184-144 \[Pi]^2+3456 Log[2]^2-864 Log[4]+432 Log[4]^2+845 Log[64]-144 Log[4] Log[64]+293 Log[4096]-365 Log[262144]+240 Log[16777216]+120 Log[68719476736]-144 Log[281474976710656])-576 Log[281474976710656]+331776 I Subscript[w, 4]+331776 I z^3 Subscript[w, 4]));*)
(*integral51=1/79626240 (-4976640 (2-z^2+z^3) Li[{2,1},{-z,1}]+4976640 (-1+z) z^2 Li[{2,1},{z,-1}]-622080 (-1+z) z^2 Li1[{-z,-1,1,-1}]-1244160 (2-z^2+z^3) Li1[{-z,-1,1,1}]-864 z^5 (-144 Log[4] (-12+Log[64])+995 Log[64]-61 Log[4096]+61 Log[262144]+24 Log[16777216]+48 Log[2] (-108+Log[68719476736])+48 Log[68719476736]-144 Log[281474976710656])+8640 Li1[{-z,1,1,-1}] (288-144 z^2+144 z^3-1512 Log[2]+252 Log[8]-88 Log[64]-42 Log[4096]+96 Log[16777216]+21 Log[68719476736]-21 Log[281474976710656]+22 Log[4722366482869645213696]-22 Log[19342813113834066795298816])+1440 Li1[{-z,1,-1}] (-6912+864 z-864 z^2 (-7+Log[4])-1296 Log[4]+432 Log[8]+432 z^3 (-16+Log[64])+755 Log[64]-1971 Log[4096]+993 Log[262144]-336 Log[16777216]-618 Log[68719476736]+816 Log[281474976710656]-42 Log[1152921504606846976]-128 Log[4722366482869645213696]+44 Log[19342813113834066795298816])+4320 Li1[{-z,-1,1}] (-1152+864 z-144 Log[4]+157 Log[64]-185 Log[4096]+4 z^3 (59 Log[64]+50 Log[4096]-41 Log[262144])+215 Log[262144]+4 z^2 (-216+36 Log[4]-59 Log[64]-50 Log[4096]+41 Log[262144])-84 Log[16777216]-54 Log[68719476736]+12 Log[281474976710656]+14 Log[1152921504606846976]-24 Log[4722366482869645213696]+44 Log[19342813113834066795298816])+15 z^4 (-972 Log[8]-20182 Log[64]-37150 Log[4096]+37258 Log[262144]-36 Log[4] (-552+37 Log[64]-27 Log[4096]+27 Log[262144])-48 Log[16777216]+1173 Log[68719476736]+12 Log[2] (-7641+64 Log[68719476736])-2277 Log[281474976710656]+72 Log[1152921504606846976]-243 Log[4722366482869645213696]+387 Log[19342813113834066795298816])-60 z (82944 Log[2]^3-41472 Log[2]^2 Log[4]-55296 Log[4]^2-141108 Log[8]+204410 Log[64]+3456 Log[256]+10544 Log[4096]-5990 Log[262144]+5637 Log[16777216]+144 Log[4] (1676+16 Log[64]-22 Log[4096]+22 Log[262144]+5 Log[16777216])-12375 Log[68719476736]+60 Log[2] (-23211+56 Log[68719476736])+18135 Log[281474976710656]-4288 Log[1152921504606846976]-7519 Log[4722366482869645213696]+2735 Log[19342813113834066795298816]+480 Log[22300745198530623141535718272648361505980416])-10 z^2 (248832+248832 Log[2]^3-124416 Log[2]^2 Log[4]+62208 Log[4]^2+58284 Log[8]-22738 Log[64]-10368 Log[256]+199366 Log[4096]-214210 Log[262144]+18744 Log[16777216]-36 Log[4] (936+611 Log[64]+339 Log[4096]-339 Log[262144]+60 Log[16777216])+Log[2] (439884-768 Log[68719476736])+37443 Log[68719476736]-16467 Log[281474976710656]-360 Log[1152921504606846976]+14027 Log[4722366482869645213696]-11723 Log[19342813113834066795298816]+864 Log[22300745198530623141535718272648361505980416])+480 Li1[{-z,-1}] (5184+216 \[Pi]^2 (4-2 z^2+3 z^3)-23328 Log[2]-20736 Log[2]^2+3672 Log[4]+1296 Log[4]^2-7649 Log[64]-1080 Log[4] Log[64]+2283 Log[4096]+1665 Log[262144]+1992 Log[16777216]-108 Log[4] Log[16777216]+888 Log[68719476736]+216 Log[2] Log[68719476736]-3192 Log[281474976710656]+744 Log[1152921504606846976]+992 Log[4722366482869645213696]-12 z^3 (-864+1296 Log[2]^2+54 Log[4]^2-29 Log[64]+5 Log[4096]-5 Log[262144]-18 Log[16777216]+9 Log[4] (28+Log[16777216])+6 Log[68719476736]-6 Log[4722366482869645213696]-Log[19342813113834066795298816])+40 Log[19342813113834066795298816]+36 z^2 (-432+288 Log[2]^2+18 Log[4]+18 Log[4]^2+38 Log[64]+19 Log[4096]-16 Log[262144]+6 Log[16777216]-2 Log[4722366482869645213696]+Log[19342813113834066795298816])-72 Log[22300745198530623141535718272648361505980416]-72 z Log[105312291668557186697918027683670432318895095400549111254310977536])-1244160 (2-z^2+z^3) Li1[{-z,-1,1}] Log[1-z]+622080 Li1[{-z,-1}] (-8+6 z+7 z^3 Log[2]-z^2 (6+Log[32])+Log[4096]) Log[1-z]-622080 (2-z^2+z^3) Li1[{-z,-1}] Log[1-z]^2+60 (-864 \[Pi]^2 (2-z^2+z^3)-1728 Log[2]+41472 Log[2]^2+12096 Log[4]+5184 Log[4]^2+9563 Log[64]-144 Log[4] Log[64]+3419 Log[4096]-4283 Log[262144]+1728 z Log[262144]-1128 Log[16777216]-96 Log[68719476736]+336 Log[2] Log[68719476736]+48 z^3 (432 Log[2]^2+54 Log[4]^2+Log[64] Log[68719476736])-1872 Log[281474976710656]+144 Log[1152921504606846976]+144 Log[4722366482869645213696]-432 z^2 (48 Log[2]^2+6 Log[4]^2+Log[4722366482869645213696])+192 Log[19342813113834066795298816]) Log[1-z]^2-207360 (2-z^2+z^3) Log[2] Log[1-z]^3-622080 (2-z^2+z^3) Li1[{-z,-1,1}] Log[1+z]+8640 Li1[{-z,1,-1}] (144-1512 Log[2]+252 Log[8]-88 Log[64]-42 Log[4096]+96 Log[16777216]+21 Log[68719476736]-21 Log[281474976710656]+22 Log[4722366482869645213696]-22 Log[19342813113834066795298816]) Log[1+z]+1440 Li1[{-z,-1}] (-5184+1728 z-432 Log[4]-216 z^2 (-8+5 Log[4])+216 z^3 (-16+7 Log[4])+432 Log[8]+755 Log[64]-1971 Log[4096]+993 Log[262144]-264 Log[16777216]-618 Log[68719476736]+816 Log[281474976710656]-42 Log[1152921504606846976]-128 Log[4722366482869645213696]+44 Log[19342813113834066795298816]) Log[1+z]-622080 (2-z^2+z^3) Li1[{-z,-1}] Log[1-z] Log[1+z]-120 (20736+864 \[Pi]^2 (5-2 z^2+3 z^3)-36288 Log[2]-103680 Log[2]^2+864 Log[4]-30695 Log[64]+180 Log[4] Log[64]-3301 Log[4096]+2916 Log[4] Log[4096]+10207 Log[262144]-2916 Log[4] Log[262144]+7203 Log[16777216]-432 Log[4] Log[16777216]+2850 Log[68719476736]+336 Log[2] Log[68719476736]-5970 Log[281474976710656]+1560 Log[1152921504606846976]+322 Log[4722366482869645213696]-12 z (432 Log[4]-1456 Log[64]+474 Log[4096]+96 Log[262144]+339 Log[16777216]+66 Log[68719476736]-318 Log[281474976710656]+84 Log[1152921504606846976]+154 Log[4722366482869645213696]-58 Log[19342813113834066795298816])+1358 Log[19342813113834066795298816]-9 z^4 (1440 Log[4]+396 Log[64]-374 Log[4096]+380 Log[262144]-195 Log[16777216]-162 Log[68719476736]+18 Log[281474976710656]+8 Log[1152921504606846976]-18 Log[4722366482869645213696]+34 Log[19342813113834066795298816])-288 Log[22300745198530623141535718272648361505980416]+6 z^2 (-10368+6912 Log[2]^2+132 Log[64]+526 Log[4096]-316 Log[262144]+315 Log[16777216]+36 Log[4] (60+Log[16777216])-126 Log[68719476736]+6 Log[281474976710656]+250 Log[4722366482869645213696]-178 Log[19342813113834066795298816]+24 Log[22300745198530623141535718272648361505980416])-4 z^3 (-10368+15552 Log[2]^2-1756 Log[64]-1098 Log[4096]+1524 Log[262144]-579 Log[16777216]-510 Log[68719476736]+108 Log[4] (34+Log[68719476736])+114 Log[281474976710656]+84 Log[1152921504606846976]+34 Log[4722366482869645213696]+98 Log[19342813113834066795298816]+36 Log[22300745198530623141535718272648361505980416])) Log[1-z] Log[1+z]-2160 (-1152+864 z+144 Log[4]+243 Log[64]+185 Log[4096]-215 Log[262144]+84 Log[16777216]+54 Log[68719476736]-12 Log[281474976710656]-14 Log[1152921504606846976]+24 Log[4722366482869645213696]-12 z^2 (72+Log[4722366482869645213696])+12 z^3 (12 Log[4]+Log[4722366482869645213696])-28 Log[19342813113834066795298816]) Log[1-z]^2 Log[1+z]+207360 (2-z^2+z^3) Log[1-z]^3 Log[1+z]-4320 Li1[{-z,-1}] (-72 z^2+72 z^3+1512 Log[2]-252 Log[8]+88 Log[64]+42 Log[4096]-96 Log[16777216]-21 Log[68719476736]+21 Log[281474976710656]-22 Log[4722366482869645213696]+22 Log[19342813113834066795298816]) Log[1+z]^2-60 (20736+864 \[Pi]^2 (4-z^2+2 z^3)-493992 Log[2]-82944 Log[2]^2+45792 Log[4]-10368 Log[4]^2-60840 Log[8]+32225 Log[64]-1584 Log[4] Log[64]+3037 Log[4096]-864 Log[4] Log[4096]+9191 Log[262144]+864 Log[4] Log[262144]+10338 Log[16777216]-3246 Log[68719476736]+528 Log[2] Log[68719476736]+1470 Log[281474976710656]+144 Log[1152921504606846976]+290 Log[4722366482869645213696]+12 z^2 (-3456+9612 Log[2]+1728 Log[2]^2-648 Log[4]+828 Log[8]-436 Log[64]-78 Log[4096]-216 Log[262144]-327 Log[16777216]+57 Log[68719476736]+123 Log[281474976710656]+73 Log[4722366482869645213696]-73 Log[19342813113834066795298816])-2 Log[19342813113834066795298816]-8 z^3 (2592+1404 Log[2]+5184 Log[2]^2+396 Log[8]+108 Log[4] (-28+Log[64])-788 Log[64]+708 Log[4096]-828 Log[262144]+12 Log[16777216]+267 Log[68719476736]-69 Log[281474976710656]-19 Log[4722366482869645213696]+19 Log[19342813113834066795298816])-24 z (-1728+12204 Log[2]+216 Log[4]+1908 Log[8]-380 Log[64]+132 Log[4096]-432 Log[262144]-330 Log[16777216]+177 Log[68719476736]-141 Log[281474976710656]-49 Log[4722366482869645213696]+49 Log[19342813113834066795298816])) Log[1+z]^2-720 (-3456+2592 z+432 Log[4]+432 Log[8]+256 Log[64]-1002 Log[4096]+504 Log[262144]-105 Log[16777216]-390 Log[68719476736]+462 Log[281474976710656]+98 Log[4722366482869645213696]-98 Log[19342813113834066795298816]-18 z^2 (144+Log[1329227995784915872903807060280344576])+4 z^3 (108 Log[4]+22 Log[4096]+Log[121416805764108066932466369176469931665150427440758720078238275608681517825325531136])) Log[1-z] Log[1+z]^2+311040 (2-z^2+z^3) Log[1-z]^2 Log[1+z]^2+2160 (192-96 z-2712 Log[2]-96 Log[4]-472 Log[8]+56 Log[64]-6 z^2 (-16+Log[256])+82 Log[4096]+4 z^3 Log[4096]+40 Log[262144]+85 Log[16777216]+4 Log[68719476736]-4 Log[281474976710656]) Log[1+z]^3+103680 (2-z^2+z^3) Log[1-z] Log[1+z]^3-25920 (-1+z) z^2 Log[1+z]^4+207360 z (24+2 z^2 (-18+Log[16777216])-z (-12+Log[16777216])) PolyLog[2,-z]-4976640 (1-z^2+z^3) Log[1+z] PolyLog[2,-z]+4976640 (-1+z) z^2 Log[2] PolyLog[2,z]+20 z^3 (124416+10368 \[Pi]^2+229500 Log[2]-248832 Log[2]^2-82944 Log[2]^3-139392 Log[4]-41472 Log[2]^2 Log[4]+44928 Log[4]^2+4380 Log[8]-82944 Log[2]^2 Log[32]-20160 Log[64]-8352 Log[4] Log[64]+82944 Log[2]^2 Log[128]-3456 Log[256]+62494 Log[4096]+576 Log[4] Log[4096]-67900 Log[262144]-576 Log[4] Log[262144]+15249 Log[16777216]-288 Log[4] Log[16777216]+18741 Log[68719476736]-1632 Log[2] Log[68719476736]-7509 Log[281474976710656]+160 Log[1152921504606846976]-19 Log[4722366482869645213696]-45 Log[19342813113834066795298816]-192 Log[22300745198530623141535718272648361505980416]+3981312 I Subscript[w, 5])+10 Log[1-z] (660096 Log[2]+1244160 Log[2]^2-497664 Log[2]^3-410400 Log[4]+165888 Log[4]^2-248832 Log[2]^2 Log[32]-219068 Log[64]-63108 Log[4] Log[64]-31104 Log[256]+84602 Log[4096]-18468 Log[4] Log[4096]+10368 \[Pi]^2 (-4+3 z-z^2 (3+Log[32])+z^3 Log[128]+Log[4096])-13724 Log[262144]+18468 Log[4] Log[262144]+42897 Log[16777216]+2592 Log[4] Log[16777216]+43926 Log[68719476736]-7008 Log[2] Log[68719476736]-64326 Log[281474976710656]+12360 Log[1152921504606846976]+29350 Log[4722366482869645213696]-12 z (62208 Log[2]^2+10368 Log[4]^2+5068 Log[64]+13754 Log[4096]-36 Log[4] (48+169 Log[64]+81 Log[4096]-81 Log[262144])-5732 Log[262144]+1893 Log[16777216]+192 Log[2] (-288+Log[68719476736])+798 Log[68719476736]-6654 Log[281474976710656]+1272 Log[1152921504606846976]+3502 Log[4722366482869645213696]-1390 Log[19342813113834066795298816])-12982 Log[19342813113834066795298816]+27 z^4 (4216 Log[64]+1882 Log[4096]-1792 Log[262144]-141 Log[16777216]+96 Log[2] (-108+Log[68719476736])-30 Log[68719476736]-36 Log[4] (-120+Log[281474976710656])-306 Log[281474976710656]+24 Log[1152921504606846976]+18 Log[4722366482869645213696]+30 Log[19342813113834066795298816])-576 Log[22300745198530623141535718272648361505980416]-217728 Zeta[3]+6 z^2 (13824 Log[4]^2+20736 Log[2]^2 (5+Log[32])+49143 Log[64]+2592 Log[256]+24157 Log[4096]-22543 Log[262144]-36 Log[4] (-720+137 Log[64]+81 Log[4096]-81 Log[262144]-12 Log[16777216])-1215 Log[16777216]+864 Log[2] (-140+Log[68719476736])-2826 Log[68719476736]-5142 Log[281474976710656]+552 Log[1152921504606846976]+1942 Log[4722366482869645213696]-598 Log[19342813113834066795298816]+18144 Zeta[3])-2 z^3 (20736 Log[4]^2+46061 Log[64]+7776 Log[256]+62208 Log[2]^2 (-1+Log[512])+15985 Log[4096]-14845 Log[262144]-72 Log[4] (240+67 Log[64]+27 Log[4096]-27 Log[262144]-36 Log[16777216])-9282 Log[16777216]-6396 Log[68719476736]+384 Log[2] (90+Log[68719476736])-1428 Log[281474976710656]+528 Log[1152921504606846976]-268 Log[4722366482869645213696]+460 Log[19342813113834066795298816]-288 Log[22300745198530623141535718272648361505980416]+54432 Zeta[3]))+10 Log[1+z] (-7695864 Log[2]+1244160 Log[2]^2+1037664 Log[4]+248832 Log[2]^2 Log[4]-165888 Log[4]^2-846648 Log[8]+248832 Log[2]^2 Log[32]+1007392 Log[64]-49284 Log[4] Log[64]-497664 Log[2]^2 Log[128]-10368 Log[256]+147866 Log[4096]-37476 Log[4] Log[4096]+10368 \[Pi]^2 (-4+3 z-z^2 (1+Log[32])+Log[4096]+z^3 (-8+Log[131072]))-49664 Log[262144]+37476 Log[4] Log[262144]+76719 Log[16777216]+6912 Log[4] Log[16777216]-30324 Log[68719476736]+13152 Log[2] Log[68719476736]+44484 Log[281474976710656]-13368 Log[1152921504606846976]-15764 Log[4722366482869645213696]+3428 Log[19342813113834066795298816]-27 z^4 (-216 Log[8]+1264 Log[64]-1086 Log[4096]+1200 Log[262144]-237 Log[16777216]+60 Log[68719476736]+24 Log[2] (-513+4 Log[68719476736])-36 Log[4] (-72+Log[281474976710656])-300 Log[281474976710656]+40 Log[1152921504606846976]-36 Log[4722366482869645213696]+116 Log[19342813113834066795298816])-12 z (-41472+62208 Log[2]^2+10368 Log[4]^2+60840 Log[8]-52612 Log[64]-20222 Log[4096]+14900 Log[262144]+36 Log[4] (97 Log[64]+3 (-448+35 Log[4096]-35 Log[262144]-4 Log[16777216]))-7167 Log[16777216]-240 Log[68719476736]-24 Log[2] (-19071+8 Log[68719476736])-5712 Log[281474976710656]+1416 Log[1152921504606846976]+32 Log[4722366482869645213696]+1360 Log[19342813113834066795298816]-288 Log[22300745198530623141535718272648361505980416])+2304 Log[22300745198530623141535718272648361505980416]-217728 Zeta[3]+6 z^2 (-6912 Log[4]^2+15048 Log[8]+20736 Log[2]^2 (1+Log[32])-23807 Log[64]+2592 Log[256]-5333 Log[4096]+671 Log[262144]-7521 Log[16777216]+36 Log[4] (96+79 Log[64]-57 Log[4096]+57 Log[262144]+24 Log[16777216])-3972 Log[68719476736]-216 Log[2] (-1099+4 Log[68719476736])+5508 Log[281474976710656]-696 Log[1152921504606846976]+2412 Log[4722366482869645213696]-3228 Log[19342813113834066795298816]+288 Log[22300745198530623141535718272648361505980416]+18144 Zeta[3])-2 z^3 (248832+10224 Log[8]-114317 Log[64]+12960 Log[256]-29113 Log[4096]+30061 Log[262144]+62208 Log[2]^2 (-19+Log[524288])+13638 Log[16777216]+72 Log[4] (43 Log[64]+51 Log[4096]-51 Log[262144]-48 (35+Log[16777216]))+6000 Log[68719476736]-48 Log[2] (-2061+8 Log[68719476736])+1824 Log[281474976710656]+816 Log[1152921504606846976]-32 Log[4722366482869645213696]+1376 Log[19342813113834066795298816]-288 Log[22300745198530623141535718272648361505980416]+163296 Zeta[3])));*)
(*integral52=7/32-\[Pi]^2/48+z/32-z^2/32-(\[Pi]^2 z^2)/384-1/16 Li[{2,1,1},{-z,1,-1}]+1/16 Li[{2,1,1},{-z,1,1}]+1/16 Li[{2,1,1},{z,-1,1}]-1/16 Li[{2,1,1},{z,1,-1}]-1/32 Li1[{-z,-1}]+1/192 \[Pi]^2 Li1[{-z,-1}]+3/32 z Li1[{-z,-1}]+1/384 \[Pi]^2 z Li1[{-z,-1}]-1/16 z^2 Li1[{-z,-1}]-1/256 \[Pi]^2 z^2 Li1[{-z,-1}]+1/64 Li1[{-z,-1,1}]+1/384 \[Pi]^2 Li1[{-z,-1,1}]+3/64 z Li1[{-z,-1,1}]-9/64 Li1[{-z,1,-1}]+1/384 \[Pi]^2 Li1[{-z,1,-1}]-7/64 z Li1[{-z,1,-1}]+1/8 z^2 Li1[{-z,1,-1}]-1/32 Li1[{-z,-1,1,-1}]-1/128 z Li1[{-z,-1,1,-1}]+1/128 z^2 Li1[{-z,-1,1,-1}]-1/64 z Li1[{-z,-1,1,1}]+1/64 z^2 Li1[{-z,-1,1,1}]-1/16 Li1[{-z,1,-1,1}]+1/64 z Li1[{-z,1,1,-1}]-1/64 z^2 Li1[{-z,1,1,-1}]-1/128 Li1[{-z,-1,-1,-1,1}]+1/256 Li1[{-z,-1,-1,1,-1}]-1/128 Li1[{-z,-1,1,-1,-1}]+1/256 Li1[{-z,-1,1,-1,1}]-1/64 Li1[{-z,-1,1,1,1}]+1/384 Li1[{-z,1,-1,-1,1}]-1/64 Li1[{-z,1,-1,1,1}]+1/256 Li1[{-z,1,1,-1,1}]-(37399 Log[2])/96000+1/64 \[Pi]^2 Log[2]-(1737393 z Log[2])/2048000+(2520757 z^2 Log[2])/23040000+(8899 z^3 Log[2])/3072000-(165061 z^4 Log[2])/3840000+1/16 Li[{2,1},{-z,-1}] Log[2]-1/16 Li[{2,1},{z,1}] Log[2]+(31959 Li1[{-z,-1}] Log[2])/12800-1/64 \[Pi]^2 Li1[{-z,-1}] Log[2]-1/16 z Li1[{-z,-1}] Log[2]-1/32 z^2 Li1[{-z,-1}] Log[2]+(25063 Li1[{-z,-1,1}] Log[2])/307200+1/32 z Li1[{-z,-1,1}] Log[2]-3/64 z^2 Li1[{-z,-1,1}] Log[2]+(377041 Li1[{-z,1,-1}] Log[2])/921600+1/32 z Li1[{-z,1,-1}] Log[2]-3/64 z^2 Li1[{-z,1,-1}] Log[2]+1/32 Li1[{-z,-1,1,-1}] Log[2]+1/16 Li1[{-z,-1,1,1}] Log[2]-1/16 Li1[{-z,1,1,-1}] Log[2]+(17 Log[2]^2)/32+1/16 z^2 Log[2]^2-5/32 Li1[{-z,-1}] Log[2]^2-1/16 z Li1[{-z,-1}] Log[2]^2+3/32 z^2 Li1[{-z,-1}] Log[2]^2-1/16 Li1[{-z,-1,1}] Log[2]^2-1/16 Li1[{-z,1,-1}] Log[2]^2-(7 Log[2]^3)/32+7/32 Li1[{-z,-1}] Log[2]^3+Log[4]^2/192+1/128 z Log[4]^2-(13 z^2 Log[4]^2)/1152+1/384 Li1[{-z,-1}] Log[4]^2-1/256 z Li1[{-z,-1}] Log[4]^2+1/256 z^2 Li1[{-z,-1}] Log[4]^2+1/128 Li1[{-z,-1,1}] Log[4]^2+(239561 z Log[8])/18432000-(56159 z^2 Log[8])/69120000+(137551 Log[64])/864000+(2050969 z Log[64])/110592000-(512419 z^2 Log[64])/25920000+(1350671 z^3 Log[64])/331776000+(165061 z^4 Log[64])/23040000-(24073 Li1[{-z,-1}] Log[64])/1152000-(34663 Li1[{-z,-1,1}] Log[64])/1843200-(396187 Li1[{-z,1,-1}] Log[64])/5529600-7/180 Log[2] Log[64]+(5557 z Log[2] Log[64])/204800+(343 z^2 Log[2] Log[64])/34560+(5383 z^3 Log[2] Log[64])/5529600-(3 z^4 Log[2] Log[64])/1280-(z^5 Log[2] Log[64])/48000+43/720 Li1[{-z,-1}] Log[2] Log[64]-1/96 Li1[{-z,-1,1}] Log[2] Log[64]-1/96 Li1[{-z,1,-1}] Log[2] Log[64]+3/512 Li1[{-z,-1,1,1}] Log[2] Log[64]+3/256 Li1[{-z,1,-1,1}] Log[2] Log[64]+3/512 Li1[{-z,1,1,-1}] Log[2] Log[64]+(327703 Log[4096])/3456000-(4683221 z Log[4096])/110592000-(4359623 z^2 Log[4096])/248832000+(1951093 z^3 Log[4096])/331776000-(19553 Li1[{-z,-1}] Log[4096])/216000+(36791 Li1[{-z,1,-1}] Log[4096])/1843200-1/20 Log[2] Log[4096]-(z^2 Log[2] Log[4096])/3456+(1543 z^3 Log[2] Log[4096])/5529600-(z^5 Log[2] Log[4096])/48000+1/20 Li1[{-z,-1}] Log[2] Log[4096]+3/512 Li1[{-z,-1,1,1}] Log[2] Log[4096]+3/256 Li1[{-z,1,-1,1}] Log[2] Log[4096]+3/512 Li1[{-z,1,1,-1}] Log[2] Log[4096]+(56893 z Log[4] Log[4096])/3686400-(35537 Log[262144])/345600+(105013 z Log[262144])/2457600+(2314213 z^2 Log[262144])/124416000-(78169 z^3 Log[262144])/13271040+1/20 Log[2] Log[262144]+(z^2 Log[2] Log[262144])/3456-(1543 z^3 Log[2] Log[262144])/5529600+(z^5 Log[2] Log[262144])/48000-1/20 Li1[{-z,-1}] Log[2] Log[262144]-3/512 Li1[{-z,-1,1,1}] Log[2] Log[262144]-3/256 Li1[{-z,1,-1,1}] Log[2] Log[262144]-3/512 Li1[{-z,1,1,-1}] Log[2] Log[262144]-(56893 z Log[4] Log[262144])/3686400-(393019 Log[16777216])/6912000+(299831 z Log[16777216])/27648000-(303827 z^2 Log[16777216])/55296000-(355421 Li1[{-z,-1}] Log[16777216])/6912000+(5 Log[2] Log[16777216])/1152-(5 z Log[2] Log[16777216])/9216+(z^2 Log[2] Log[16777216])/6912-(7 Li1[{-z,-1}] Log[2] Log[16777216])/2304+1/768 z^2 Li1[{-z,-1}] Log[2] Log[16777216]-1/768 Li1[{-z,-1,1}] Log[2] Log[16777216]-(76273 Log[68719476736])/6912000+(642511 z Log[68719476736])/221184000-(1552429 z^2 Log[68719476736])/276480000-(43681 z^3 Log[68719476736])/221184000-(46847 Li1[{-z,-1}] Log[68719476736])/6912000-(47 Log[2] Log[68719476736])/17280+(z Log[2] Log[68719476736])/8640-(113 z^2 Log[2] Log[68719476736])/207360-(z^3 Log[2] Log[68719476736])/8640+(z^4 Log[2] Log[68719476736])/2560+(Li1[{-z,-1}] Log[2] Log[68719476736])/8640+1/768 Li1[{-z,-1,1}] Log[2] Log[68719476736]+1/768 Li1[{-z,1,-1}] Log[2] Log[68719476736]+(18391 Log[281474976710656])/2304000-(103079 z Log[281474976710656])/24576000+(4006127 z^2 Log[281474976710656])/829440000+(25627 z^3 Log[281474976710656])/73728000-(1237529 z Log[4722366482869645213696])/73728000+(1041181 z^2 Log[4722366482869645213696])/2488320000-(46193 z^3 Log[4722366482869645213696])/663552000-(111643 Li1[{-z,-1}] Log[4722366482869645213696])/6912000+(84437 Log[19342813113834066795298816])/6912000+(3902587 z Log[19342813113834066795298816])/221184000-(1210861 z^2 Log[19342813113834066795298816])/2488320000+(28193 z^3 Log[19342813113834066795298816])/663552000+(114143 Li1[{-z,-1}] Log[19342813113834066795298816])/6912000+1/384 \[Pi]^2 Log[1-z]+1/256 \[Pi]^2 z Log[1-z]+1/64 z^2 Log[1-z]-1/64 z^3 Log[1-z]-1/768 \[Pi]^2 z^3 Log[1-z]+(\[Pi]^2 Li1[{-z,-1}] Log[1-z])/1536+3/64 z Li1[{-z,-1}] Log[1-z]+3/64 z^2 Li1[{-z,-1}] Log[1-z]+1/768 \[Pi]^2 z^2 Li1[{-z,-1}] Log[1-z]-1/32 z^3 Li1[{-z,-1}] Log[1-z]-1/512 \[Pi]^2 z^3 Li1[{-z,-1}] Log[1-z]+1/32 Li1[{-z,-1,1}] Log[1-z]-5/128 z Li1[{-z,-1,1}] Log[1-z]+5/128 z^2 Li1[{-z,-1,1}] Log[1-z]-1/128 z Li1[{-z,1,-1}] Log[1-z]-7/128 z^2 Li1[{-z,1,-1}] Log[1-z]+1/16 z^3 Li1[{-z,1,-1}] Log[1-z]-1/256 z^2 Li1[{-z,-1,1,-1}] Log[1-z]+1/256 z^3 Li1[{-z,-1,1,-1}] Log[1-z]-1/128 z^2 Li1[{-z,-1,1,1}] Log[1-z]+1/128 z^3 Li1[{-z,-1,1,1}] Log[1-z]+1/128 z^2 Li1[{-z,1,1,-1}] Log[1-z]-1/128 z^3 Li1[{-z,1,1,-1}] Log[1-z]+(343778953 Log[2] Log[1-z])/552960000-1/64 \[Pi]^2 Log[2] Log[1-z]-(1123283 z Log[2] Log[1-z])/3072000+5/768 \[Pi]^2 z Log[2] Log[1-z]+(383183 z^2 Log[2] Log[1-z])/6144000-7/768 \[Pi]^2 z^2 Log[2] Log[1-z]-(2191 z^3 Log[2] Log[1-z])/4608000+(145039 z^4 Log[2] Log[1-z])/12288000-(42733 z^5 Log[2] Log[1-z])/640000-3/32 Li1[{-z,-1}] Log[2] Log[1-z]+11/128 z Li1[{-z,-1}] Log[2] Log[1-z]-11/128 z^2 Li1[{-z,-1}] Log[2] Log[1-z]-1/64 z^3 Li1[{-z,-1}] Log[2] Log[1-z]+1/128 Li1[{-z,-1,1}] Log[2] Log[1-z]+1/64 z^2 Li1[{-z,-1,1}] Log[2] Log[1-z]-3/128 z^3 Li1[{-z,-1,1}] Log[2] Log[1-z]+1/128 Li1[{-z,1,-1}] Log[2] Log[1-z]+1/64 z^2 Li1[{-z,1,-1}] Log[2] Log[1-z]-3/128 z^3 Li1[{-z,1,-1}] Log[2] Log[1-z]-3/32 Log[2]^2 Log[1-z]-5/64 z Log[2]^2 Log[1-z]-1/64 z^2 Log[2]^2 Log[1-z]+1/32 z^3 Log[2]^2 Log[1-z]-1/64 Li1[{-z,-1}] Log[2]^2 Log[1-z]-1/32 z^2 Li1[{-z,-1}] Log[2]^2 Log[1-z]+3/64 z^3 Li1[{-z,-1}] Log[2]^2 Log[1-z]+7/32 Log[2]^3 Log[1-z]-5/64 z Log[2]^3 Log[1-z]+9/64 z^2 Log[2]^3 Log[1-z]-(72251 Log[4] Log[1-z])/552960+5/288 Log[4]^2 Log[1-z]-1/32 z Log[4]^2 Log[1-z]+7/768 z^2 Log[4]^2 Log[1-z]-(13 z^3 Log[4]^2 Log[1-z])/2304-1/512 z^2 Li1[{-z,-1}] Log[4]^2 Log[1-z]+1/512 z^3 Li1[{-z,-1}] Log[4]^2 Log[1-z]+(1025783 Log[8] Log[1-z])/552960000-(20239 z Log[8] Log[1-z])/9216000-(187491857 Log[64] Log[1-z])/3317760000+(2366399 z Log[64] Log[1-z])/82944000+(4470791 z^2 Log[64] Log[1-z])/331776000-(14827 z^3 Log[64] Log[1-z])/5184000+(1406191 z^4 Log[64] Log[1-z])/663552000+(42733 z^5 Log[64] Log[1-z])/3840000-(3617 z Log[2] Log[64] Log[1-z])/184320-(749 z^2 Log[2] Log[64] Log[1-z])/368640+(533 z^3 Log[2] Log[64] Log[1-z])/552960+(521 z^4 Log[2] Log[64] Log[1-z])/737280-1/320 z^5 Log[2] Log[64] Log[1-z]+(312599 Log[4] Log[64] Log[1-z])/22118400-(64566133 Log[4096] Log[1-z])/1990656000+(311579 z Log[4096] Log[1-z])/16588800+(464129 z^2 Log[4096] Log[1-z])/36864000-(20269 z^3 Log[4096] Log[1-z])/1555200+(3022261 z^4 Log[4096] Log[1-z])/663552000-(3137 z Log[2] Log[4096] Log[1-z])/184320+(259 z^2 Log[2] Log[4096] Log[1-z])/368640-(347 z^3 Log[2] Log[4096] Log[1-z])/552960+(z^4 Log[2] Log[4096] Log[1-z])/81920+(186679 Log[4] Log[4096] Log[1-z])/22118400+(66612913 Log[262144] Log[1-z])/1990656000-(75503 z Log[262144] Log[1-z])/4147200-(285379 z^2 Log[262144] Log[1-z])/22118400+(677813 z^3 Log[262144] Log[1-z])/49766400-(592637 z^4 Log[262144] Log[1-z])/132710400+(3137 z Log[2] Log[262144] Log[1-z])/184320-(259 z^2 Log[2] Log[262144] Log[1-z])/368640+(347 z^3 Log[2] Log[262144] Log[1-z])/552960-(z^4 Log[2] Log[262144] Log[1-z])/81920-(186679 Log[4] Log[262144] Log[1-z])/22118400-(287357 Log[16777216] Log[1-z])/18432000+(182459 z Log[16777216] Log[1-z])/11059200-(88787 z^2 Log[16777216] Log[1-z])/27648000-(12893 z^3 Log[16777216] Log[1-z])/11059200-(15737 z^4 Log[16777216] Log[1-z])/55296000-(55 Log[2] Log[16777216] Log[1-z])/55296-(z Log[2] Log[16777216] Log[1-z])/9216+(19 z^2 Log[2] Log[16777216] Log[1-z])/18432+(z^3 Log[2] Log[16777216] Log[1-z])/13824-(Li1[{-z,-1}] Log[2] Log[16777216] Log[1-z])/1536+(z^3 Li1[{-z,-1}] Log[2] Log[16777216] Log[1-z])/1536-(1467293 Log[68719476736] Log[1-z])/245760000+(366643 z Log[68719476736] Log[1-z])/110592000-(222149 z^3 Log[68719476736] Log[1-z])/110592000-(96929 z^4 Log[68719476736] Log[1-z])/442368000-(283 Log[2] Log[68719476736] Log[1-z])/103680+(31 z Log[2] Log[68719476736] Log[1-z])/13824+(z^2 Log[2] Log[68719476736] Log[1-z])/17280+(13 z^3 Log[2] Log[68719476736] Log[1-z])/41472-(z^4 Log[2] Log[68719476736] Log[1-z])/8640+(z^5 Log[2] Log[68719476736] Log[1-z])/1920+(42187231 Log[281474976710656] Log[1-z])/6635520000-(221603 z Log[281474976710656] Log[1-z])/110592000-(252581 z^2 Log[281474976710656] Log[1-z])/221184000+(205087 z^3 Log[281474976710656] Log[1-z])/331776000+(48923 z^4 Log[281474976710656] Log[1-z])/147456000-(107575327 Log[4722366482869645213696] Log[1-z])/19906560000+(1797851 z Log[4722366482869645213696] Log[1-z])/331776000-(89203 z^2 Log[4722366482869645213696] Log[1-z])/663552000+(130721 z^3 Log[4722366482869645213696] Log[1-z])/995328000+(95212687 Log[19342813113834066795298816] Log[1-z])/19906560000-(1627931 z Log[19342813113834066795298816] Log[1-z])/331776000+(134323 z^2 Log[19342813113834066795298816] Log[1-z])/663552000-(118001 z^3 Log[19342813113834066795298816] Log[1-z])/995328000+1/384 \[Pi]^2 Log[1-z]^2-1/384 \[Pi]^2 z Log[1-z]^2+1/384 \[Pi]^2 z^2 Log[1-z]^2+1/32 Li1[{-z,-1}] Log[1-z]^2-1/32 z Li1[{-z,-1}] Log[1-z]^2+1/32 z^2 Li1[{-z,-1}] Log[1-z]^2+1/128 Li1[{-z,-1,1}] Log[1-z]^2-1/128 z^2 Li1[{-z,-1,1}] Log[1-z]^2+1/128 z^3 Li1[{-z,-1,1}] Log[1-z]^2+(281 Log[2] Log[1-z]^2)/36000-(5 \[Pi]^2 Log[2] Log[1-z]^2)/1536-(1349 z Log[2] Log[1-z]^2)/25600+41/288 z^2 Log[2] Log[1-z]^2+(5 \[Pi]^2 z^2 Log[2] Log[1-z]^2)/1536-(1262549 z^3 Log[2] Log[1-z]^2)/11059200-(7 \[Pi]^2 z^3 Log[2] Log[1-z]^2)/1536+(13417 z^4 Log[2] Log[1-z]^2)/307200-(10871 z^5 Log[2] Log[1-z]^2)/768000-5/256 Li1[{-z,-1}] Log[2] Log[1-z]^2+5/256 z^2 Li1[{-z,-1}] Log[2] Log[1-z]^2-7/256 z^3 Li1[{-z,-1}] Log[2] Log[1-z]^2-9/128 Log[2]^2 Log[1-z]^2+1/16 z Log[2]^2 Log[1-z]^2-7/128 z^2 Log[2]^2 Log[1-z]^2-1/128 z^3 Log[2]^2 Log[1-z]^2+5/128 Log[2]^3 Log[1-z]^2-5/128 z^2 Log[2]^3 Log[1-z]^2+9/128 z^3 Log[2]^3 Log[1-z]^2-3/256 Log[4]^2 Log[1-z]^2+5/512 z Log[4]^2 Log[1-z]^2-(11 z^2 Log[4]^2 Log[1-z]^2)/1536+1/384 z^3 Log[4]^2 Log[1-z]^2+(2040047 Log[64] Log[1-z]^2)/331776000-(1284799 z^2 Log[64] Log[1-z]^2)/66355200+(436751 z^3 Log[64] Log[1-z]^2)/66355200-(13417 z^4 Log[64] Log[1-z]^2)/1843200+(11461 z^5 Log[64] Log[1-z]^2)/41472000+(2207 Log[2] Log[64] Log[1-z]^2)/368640-(59 z Log[2] Log[64] Log[1-z]^2)/6144+(89 z^2 Log[2] Log[64] Log[1-z]^2)/36864-(25 z^3 Log[2] Log[64] Log[1-z]^2)/18432-(208531 Log[4096] Log[1-z]^2)/27648000+(60151 z Log[4096] Log[1-z]^2)/5529600-(408001 z^2 Log[4096] Log[1-z]^2)/66355200+(80033 z^3 Log[4096] Log[1-z]^2)/22118400+(43189 z^5 Log[4096] Log[1-z]^2)/41472000+(1591 Log[2] Log[4096] Log[1-z]^2)/368640+(9 z^2 Log[2] Log[4096] Log[1-z]^2)/4096-(17 z^3 Log[2] Log[4096] Log[1-z]^2)/18432+(z^5 Log[2] Log[4096] Log[1-z]^2)/11520+(67753 Log[262144] Log[1-z]^2)/7372800+(100331 z^2 Log[262144] Log[1-z]^2)/13271040-(1591 Log[2] Log[262144] Log[1-z]^2)/368640-(9 z^2 Log[2] Log[262144] Log[1-z]^2)/4096+(17 z^3 Log[2] Log[262144] Log[1-z]^2)/18432-(170677 Log[16777216] Log[1-z]^2)/24576000-(38347 z^2 Log[16777216] Log[1-z]^2)/22118400-(Log[2] Log[16777216] Log[1-z]^2)/3072-(z^2 Log[2] Log[16777216] Log[1-z]^2)/3072+(z^3 Log[2] Log[16777216] Log[1-z]^2)/1536-(60289 Log[68719476736] Log[1-z]^2)/110592000+(163 Log[2] Log[68719476736] Log[1-z]^2)/276480-(z^2 Log[2] Log[68719476736] Log[1-z]^2)/3072-(z^4 Log[2] Log[68719476736] Log[1-z]^2)/6144-(z^5 Log[2] Log[68719476736] Log[1-z]^2)/34560+(5 z Log[2] Log[4398046511104] Log[1-z]^2)/6144+(z^4 Log[2] Log[281474976710656] Log[1-z]^2)/8192-(583973 Log[4722366482869645213696] Log[1-z]^2)/331776000+(13309 z Log[4722366482869645213696] Log[1-z]^2)/5529600+(733133 Log[19342813113834066795298816] Log[1-z]^2)/331776000-(14989 z Log[19342813113834066795298816] Log[1-z]^2)/5529600+(\[Pi]^2 Log[1-z]^3)/2304-(\[Pi]^2 z^2 Log[1-z]^3)/3072+(\[Pi]^2 z^3 Log[1-z]^3)/3072+1/192 Li1[{-z,-1}] Log[1-z]^3-1/256 z^2 Li1[{-z,-1}] Log[1-z]^3+1/256 z^3 Li1[{-z,-1}] Log[1-z]^3+1/64 Log[2] Log[1-z]^3-11/768 z Log[2] Log[1-z]^3+11/768 z^2 Log[2] Log[1-z]^3-1/96 Log[2]^2 Log[1-z]^3+1/128 z^2 Log[2]^2 Log[1-z]^3-1/128 z^3 Log[2]^2 Log[1-z]^3-1/768 Log[4]^2 Log[1-z]^3+(z^2 Log[4]^2 Log[1-z]^3)/1024-(z^3 Log[4]^2 Log[1-z]^3)/1024+(Log[2] Log[64] Log[1-z]^3)/4608-(Log[2] Log[4096] Log[1-z]^3)/4608+(Log[2] Log[262144] Log[1-z]^3)/4608-(Log[2] Log[68719476736] Log[1-z]^3)/9216-(z^3 Log[2] Log[68719476736] Log[1-z]^3)/9216+1/512 Log[2] Log[1-z]^4-1/768 z^2 Log[2] Log[1-z]^4+1/768 z^3 Log[2] Log[1-z]^4-1/32 Log[1+z]-1/128 \[Pi]^2 Log[1+z]+1/768 \[Pi]^2 z Log[1+z]+3/64 z^2 Log[1+z]+1/96 \[Pi]^2 z^2 Log[1+z]+1/64 z^3 Log[1+z]+1/768 \[Pi]^2 z^3 Log[1+z]-3/64 Li1[{-z,-1}] Log[1+z]+3/512 \[Pi]^2 Li1[{-z,-1}] Log[1+z]-1/32 z Li1[{-z,-1}] Log[1+z]+1/64 z^2 Li1[{-z,-1}] Log[1+z]-1/768 \[Pi]^2 z^2 Li1[{-z,-1}] Log[1+z]+1/32 z^3 Li1[{-z,-1}] Log[1+z]+1/512 \[Pi]^2 z^3 Li1[{-z,-1}] Log[1+z]-1/16 Li1[{-z,-1,1}] Log[1+z]+1/64 z Li1[{-z,-1,1}] Log[1+z]-1/64 z^2 Li1[{-z,-1,1}] Log[1+z]-1/8 Li1[{-z,1,-1}] Log[1+z]+1/128 z Li1[{-z,1,-1}] Log[1+z]+7/128 z^2 Li1[{-z,1,-1}] Log[1+z]-1/16 z^3 Li1[{-z,1,-1}] Log[1+z]-1/256 Li1[{-z,-1,1,-1}] Log[1+z]+1/256 z^2 Li1[{-z,-1,1,-1}] Log[1+z]-1/256 z^3 Li1[{-z,-1,1,-1}] Log[1+z]-1/32 Li1[{-z,-1,1,1}] Log[1+z]+1/128 z^2 Li1[{-z,-1,1,1}] Log[1+z]-1/128 z^3 Li1[{-z,-1,1,1}] Log[1+z]+3/128 Li1[{-z,1,1,-1}] Log[1+z]-1/128 z^2 Li1[{-z,1,1,-1}] Log[1+z]+1/128 z^3 Li1[{-z,1,1,-1}] Log[1+z]+(817183063 Log[2] Log[1+z])/552960000+1/64 \[Pi]^2 Log[2] Log[1+z]+(2928793 z Log[2] Log[1+z])/3072000+5/768 \[Pi]^2 z Log[2] Log[1+z]-(806431 z^2 Log[2] Log[1+z])/6144000-17/768 \[Pi]^2 z^2 Log[2] Log[1+z]+(45397 z^3 Log[2] Log[1+z])/1536000+(127747 z^4 Log[2] Log[1+z])/18432000+(20149 z^5 Log[2] Log[1+z])/320000+(43991 Li1[{-z,-1}] Log[2] Log[1+z])/57600-1/128 z Li1[{-z,-1}] Log[2] Log[1+z]-3/128 z^2 Li1[{-z,-1}] Log[2] Log[1+z]+1/64 z^3 Li1[{-z,-1}] Log[2] Log[1+z]+9/128 Li1[{-z,-1,1}] Log[2] Log[1+z]-1/64 z^2 Li1[{-z,-1,1}] Log[2] Log[1+z]+3/128 z^3 Li1[{-z,-1,1}] Log[2] Log[1+z]-3/128 Li1[{-z,1,-1}] Log[2] Log[1+z]-1/64 z^2 Li1[{-z,1,-1}] Log[2] Log[1+z]+3/128 z^3 Li1[{-z,1,-1}] Log[2] Log[1+z]+7/32 Log[2]^2 Log[1+z]-1/64 z Log[2]^2 Log[1+z]-19/64 z^2 Log[2]^2 Log[1+z]-1/32 z^3 Log[2]^2 Log[1+z]-9/64 Li1[{-z,-1}] Log[2]^2 Log[1+z]+1/32 z^2 Li1[{-z,-1}] Log[2]^2 Log[1+z]-3/64 z^3 Li1[{-z,-1}] Log[2]^2 Log[1+z]-7/32 Log[2]^3 Log[1+z]-5/64 z Log[2]^3 Log[1+z]+19/64 z^2 Log[2]^3 Log[1+z]-(18337 Log[4] Log[1+z])/110592+(29 Log[4]^2 Log[1+z])/1152+5/192 z Log[4]^2 Log[1+z]-1/256 z^2 Log[4]^2 Log[1+z]+(13 z^3 Log[4]^2 Log[1+z])/2304-1/256 Li1[{-z,-1}] Log[4]^2 Log[1+z]+1/512 z^2 Li1[{-z,-1}] Log[4]^2 Log[1+z]-1/512 z^3 Li1[{-z,-1}] Log[4]^2 Log[1+z]-(6161047 Log[8] Log[1+z])/552960000-(90851 z Log[8] Log[1+z])/9216000-(227900927 Log[64] Log[1+z])/3317760000-(5752189 z Log[64] Log[1+z])/82944000-(282479 z^2 Log[64] Log[1+z])/13271040-(180319 z^3 Log[64] Log[1+z])/41472000+(42041 z^4 Log[64] Log[1+z])/26542080-(20149 z^5 Log[64] Log[1+z])/1920000-(47243 Li1[{-z,-1}] Log[64] Log[1+z])/614400-(313 z Log[2] Log[64] Log[1+z])/20480+(143 z^2 Log[2] Log[64] Log[1+z])/122880-(1067 z^3 Log[2] Log[64] Log[1+z])/552960-(521 z^4 Log[2] Log[64] Log[1+z])/737280+1/320 z^5 Log[2] Log[64] Log[1+z]-1/96 Li1[{-z,-1}] Log[2] Log[64] Log[1+z]+3/256 Li1[{-z,-1,1}] Log[2] Log[64] Log[1+z]+3/512 Li1[{-z,1,-1}] Log[2] Log[64] Log[1+z]-(102679 Log[4] Log[64] Log[1+z])/22118400+(15120769 Log[4096] Log[1+z])/398131200+(200731 z Log[4096] Log[1+z])/5529600-(3828841 z^2 Log[4096] Log[1+z])/331776000+(112733 z^3 Log[4096] Log[1+z])/12441600-(58741 z^4 Log[4096] Log[1+z])/663552000+(52373 Li1[{-z,-1}] Log[4096] Log[1+z])/5529600-(2497 z Log[2] Log[4096] Log[1+z])/184320+(61 z^2 Log[2] Log[4096] Log[1+z])/368640-(187 z^3 Log[2] Log[4096] Log[1+z])/552960-(z^4 Log[2] Log[4096] Log[1+z])/81920+3/256 Li1[{-z,-1,1}] Log[2] Log[4096] Log[1+z]+3/512 Li1[{-z,1,-1}] Log[2] Log[4096] Log[1+z]-(154679 Log[4] Log[4096] Log[1+z])/22118400-(79503617 Log[262144] Log[1+z])/1990656000-(51859 z Log[262144] Log[1+z])/1382400+(816569 z^2 Log[262144] Log[1+z])/66355200-(479813 z^3 Log[262144] Log[1+z])/49766400+(20669 z^4 Log[262144] Log[1+z])/132710400-(12121 Li1[{-z,-1}] Log[262144] Log[1+z])/1105920+(2497 z Log[2] Log[262144] Log[1+z])/184320-(61 z^2 Log[2] Log[262144] Log[1+z])/368640+(187 z^3 Log[2] Log[262144] Log[1+z])/552960+(z^4 Log[2] Log[262144] Log[1+z])/81920-3/256 Li1[{-z,-1,1}] Log[2] Log[262144] Log[1+z]-3/512 Li1[{-z,1,-1}] Log[2] Log[262144] Log[1+z]+(154679 Log[4] Log[262144] Log[1+z])/22118400-(1125733 Log[16777216] Log[1+z])/55296000-(127171 z Log[16777216] Log[1+z])/11059200+(191417 z^2 Log[16777216] Log[1+z])/27648000-(25 Log[2] Log[16777216] Log[1+z])/55296-(17 z Log[2] Log[16777216] Log[1+z])/9216-(3 z^2 Log[2] Log[16777216] Log[1+z])/2048-(z^3 Log[2] Log[16777216] Log[1+z])/13824-(Li1[{-z,-1}] Log[2] Log[16777216] Log[1+z])/1536-(z^3 Li1[{-z,-1}] Log[2] Log[16777216] Log[1+z])/1536+(1489253 Log[68719476736] Log[1+z])/2211840000+(494767 z Log[68719476736] Log[1+z])/110592000+(260039 z^3 Log[68719476736] Log[1+z])/110592000-(59 Log[2] Log[68719476736] Log[1+z])/20736-(31 z Log[2] Log[68719476736] Log[1+z])/13824-(z^2 Log[2] Log[68719476736] Log[1+z])/17280-(13 z^3 Log[2] Log[68719476736] Log[1+z])/41472+(z^4 Log[2] Log[68719476736] Log[1+z])/8640-(z^5 Log[2] Log[68719476736] Log[1+z])/1920+1/768 Li1[{-z,-1}] Log[2] Log[68719476736] Log[1+z]+(35458561 Log[281474976710656] Log[1+z])/6635520000+(292193 z Log[281474976710656] Log[1+z])/110592000+(53249 z^2 Log[281474976710656] Log[1+z])/44236800-(210757 z^3 Log[281474976710656] Log[1+z])/331776000-(11167 z^4 Log[281474976710656] Log[1+z])/29491200+(226557503 Log[4722366482869645213696] Log[1+z])/19906560000+(3503239 z Log[4722366482869645213696] Log[1+z])/331776000-(97241 z^2 Log[4722366482869645213696] Log[1+z])/132710400+(70789 z^3 Log[4722366482869645213696] Log[1+z])/995328000-(256020143 Log[19342813113834066795298816] Log[1+z])/19906560000-(3985159 z Log[19342813113834066795298816] Log[1+z])/331776000+(21253 z^2 Log[19342813113834066795298816] Log[1+z])/26542080+(24491 z^3 Log[19342813113834066795298816] Log[1+z])/995328000+1/32 Log[1-z] Log[1+z]-1/8 z Log[1-z] Log[1+z]-1/384 \[Pi]^2 z Log[1-z] Log[1+z]+1/16 z^2 Log[1-z] Log[1+z]+1/384 \[Pi]^2 z^2 Log[1-z] Log[1+z]+1/32 z^3 Log[1-z] Log[1+z]+1/192 \[Pi]^2 z^3 Log[1-z] Log[1+z]-1/64 Li1[{-z,-1}] Log[1-z] Log[1+z]-1/32 z^2 Li1[{-z,-1}] Log[1-z] Log[1+z]+1/32 z^3 Li1[{-z,-1}] Log[1-z] Log[1+z]-1/64 Li1[{-z,-1,1}] Log[1-z] Log[1+z]+1/256 z^2 Li1[{-z,-1,1}] Log[1-z] Log[1+z]-1/256 z^3 Li1[{-z,-1,1}] Log[1-z] Log[1+z]-(127497 Log[2] Log[1-z] Log[1+z])/512000+1/64 \[Pi]^2 Log[2] Log[1-z] Log[1+z]+(45773 z Log[2] Log[1-z] Log[1+z])/38400-(123113 z^2 Log[2] Log[1-z] Log[1+z])/204800+(6973 z^3 Log[2] Log[1-z] Log[1+z])/153600-5/768 \[Pi]^2 z^3 Log[2] Log[1-z] Log[1+z]-(13481 z^4 Log[2] Log[1-z] Log[1+z])/307200+(2323 z^5 Log[2] Log[1-z] Log[1+z])/38400+7/128 Li1[{-z,-1}] Log[2] Log[1-z] Log[1+z]+1/32 Log[2]^2 Log[1-z] Log[1+z]+1/16 z Log[2]^2 Log[1-z] Log[1+z]-1/16 z^2 Log[2]^2 Log[1-z] Log[1+z]-9/64 z^3 Log[2]^2 Log[1-z] Log[1+z]-7/32 Log[2]^3 Log[1-z] Log[1+z]+5/64 z^3 Log[2]^3 Log[1-z] Log[1+z]+1/128 z^2 Log[4]^2 Log[1-z] Log[1+z]-1/384 z^3 Log[4]^2 Log[1-z] Log[1+z]-(1192163 Log[64] Log[1-z] Log[1+z])/55296000+(115099 z^2 Log[64] Log[1-z] Log[1+z])/3686400-(891887 z^3 Log[64] Log[1-z] Log[1+z])/33177600+(13481 z^4 Log[64] Log[1-z] Log[1+z])/1843200-(28001 z^5 Log[64] Log[1-z] Log[1+z])/10368000-(157 Log[2] Log[64] Log[1-z] Log[1+z])/5760+(41 z Log[2] Log[64] Log[1-z] Log[1+z])/1536-(13 z^2 Log[2] Log[64] Log[1-z] Log[1+z])/1536+(5 z^3 Log[2] Log[64] Log[1-z] Log[1+z])/1536-1/512 z^4 Log[2] Log[64] Log[1-z] Log[1+z]+(29 z^5 Log[2] Log[64] Log[1-z] Log[1+z])/11520+(239897 Log[4096] Log[1-z] Log[1+z])/4608000-(42707 z Log[4096] Log[1-z] Log[1+z])/921600+(68537 z^2 Log[4096] Log[1-z] Log[1+z])/3686400-(253139 z^3 Log[4096] Log[1-z] Log[1+z])/33177600-(38267 z^5 Log[4096] Log[1-z] Log[1+z])/10368000-(187 Log[2] Log[4096] Log[1-z] Log[1+z])/7680+11/512 z Log[2] Log[4096] Log[1-z] Log[1+z]-(z^2 Log[2] Log[4096] Log[1-z] Log[1+z])/1536+(5 z^3 Log[2] Log[4096] Log[1-z] Log[1+z])/1536+(11 z^5 Log[2] Log[4096] Log[1-z] Log[1+z])/3840-(597367 Log[262144] Log[1-z] Log[1+z])/11059200+(50587 z^3 Log[262144] Log[1-z] Log[1+z])/6635520+(187 Log[2] Log[262144] Log[1-z] Log[1+z])/7680-11/512 z Log[2] Log[262144] Log[1-z] Log[1+z]+(z^2 Log[2] Log[262144] Log[1-z] Log[1+z])/1536-(5 z^3 Log[2] Log[262144] Log[1-z] Log[1+z])/1536-(11 z^5 Log[2] Log[262144] Log[1-z] Log[1+z])/3840+(2798053 Log[16777216] Log[1-z] Log[1+z])/110592000-(40439 z Log[16777216] Log[1-z] Log[1+z])/1843200+(11219 z^2 Log[16777216] Log[1-z] Log[1+z])/1228800+(11 Log[2] Log[16777216] Log[1-z] Log[1+z])/9216-(z Log[2] Log[16777216] Log[1-z] Log[1+z])/1536-(5 z^2 Log[2] Log[16777216] Log[1-z] Log[1+z])/3072-(7 z^3 Log[2] Log[16777216] Log[1-z] Log[1+z])/4608+(702331 Log[68719476736] Log[1-z] Log[1+z])/110592000+(12571 z^2 Log[68719476736] Log[1-z] Log[1+z])/3686400+(20387 z^3 Log[68719476736] Log[1-z] Log[1+z])/5529600-(163 Log[2] Log[68719476736] Log[1-z] Log[1+z])/138240+(z^2 Log[2] Log[68719476736] Log[1-z] Log[1+z])/1536+(z^4 Log[2] Log[68719476736] Log[1-z] Log[1+z])/3072+(z^5 Log[2] Log[68719476736] Log[1-z] Log[1+z])/17280+(16423 Log[281474976710656] Log[1-z] Log[1+z])/36864000-(16411 z^2 Log[281474976710656] Log[1-z] Log[1+z])/3686400+(797689 Log[4722366482869645213696] Log[1-z] Log[1+z])/110592000-(88321 Log[19342813113834066795298816] Log[1-z] Log[1+z])/12288000+1/128 Log[1-z]^2 Log[1+z]+(\[Pi]^2 Log[1-z]^2 Log[1+z])/1536-3/128 z Log[1-z]^2 Log[1+z]-3/64 z^2 Log[1-z]^2 Log[1+z]-(\[Pi]^2 z^2 Log[1-z]^2 Log[1+z])/1024+1/32 z^3 Log[1-z]^2 Log[1+z]+(5 \[Pi]^2 z^3 Log[1-z]^2 Log[1+z])/3072-1/256 Li1[{-z,-1}] Log[1-z]^2 Log[1+z]-(21139 Log[2] Log[1-z]^2 Log[1+z])/153600-17/256 z Log[2] Log[1-z]^2 Log[1+z]+23/256 z^2 Log[2] Log[1-z]^2 Log[1+z]-1/64 z^3 Log[2] Log[1-z]^2 Log[1+z]-1/64 Log[2]^2 Log[1-z]^2 Log[1+z]+3/128 z^2 Log[2]^2 Log[1-z]^2 Log[1+z]-5/128 z^3 Log[2]^2 Log[1-z]^2 Log[1+z]+1/512 Log[4]^2 Log[1-z]^2 Log[1+z]-(z^2 Log[4]^2 Log[1-z]^2 Log[1+z])/1024+(z^3 Log[4]^2 Log[1-z]^2 Log[1+z])/1024+(5 Log[2] Log[64] Log[1-z]^2 Log[1+z])/2048+(31 Log[2] Log[4096] Log[1-z]^2 Log[1+z])/6144-(31 Log[2] Log[262144] Log[1-z]^2 Log[1+z])/6144+(33139 Log[16777216] Log[1-z]^2 Log[1+z])/3686400+(z^2 Log[2] Log[16777216] Log[1-z]^2 Log[1+z])/3072-(z^3 Log[2] Log[1073741824] Log[1-z]^2 Log[1+z])/1536+(Log[2] Log[68719476736] Log[1-z]^2 Log[1+z])/3072-1/64 Log[1-z]^3 Log[1+z]+11/768 z Log[1-z]^3 Log[1+z]-11/768 z^2 Log[1-z]^3 Log[1+z]+11/768 Log[2] Log[1-z]^3 Log[1+z]-1/96 z^2 Log[2] Log[1-z]^3 Log[1+z]+11/768 z^3 Log[2] Log[1-z]^3 Log[1+z]-(Log[2] Log[64] Log[1-z]^3 Log[1+z])/1024-(Log[2] Log[4096] Log[1-z]^3 Log[1+z])/1024+(Log[2] Log[262144] Log[1-z]^3 Log[1+z])/1024-1/512 Log[1-z]^4 Log[1+z]+1/768 z^2 Log[1-z]^4 Log[1+z]-1/768 z^3 Log[1-z]^4 Log[1+z]+1/64 Log[1+z]^2-1/192 \[Pi]^2 Log[1+z]^2+1/768 \[Pi]^2 z Log[1+z]^2-1/64 z^2 Log[1+z]^2+(\[Pi]^2 z^2 Log[1+z]^2)/1536-1/32 z^3 Log[1+z]^2-1/192 \[Pi]^2 z^3 Log[1+z]^2-5/64 Li1[{-z,-1}] Log[1+z]^2+3/256 z Li1[{-z,-1}] Log[1+z]^2+5/256 z^2 Li1[{-z,-1}] Log[1+z]^2-1/32 z^3 Li1[{-z,-1}] Log[1+z]^2-5/512 Li1[{-z,-1,1}] Log[1+z]^2+1/256 z^2 Li1[{-z,-1,1}] Log[1+z]^2-1/256 z^3 Li1[{-z,-1,1}] Log[1+z]^2+1/96 Li1[{-z,1,-1}] Log[1+z]^2-(2122183 Log[2] Log[1+z]^2)/3072000+(17 \[Pi]^2 Log[2] Log[1+z]^2)/1536-(23837 z Log[2] Log[1+z]^2)/30720+(7051 z^2 Log[2] Log[1+z]^2)/23040-(5 \[Pi]^2 z^2 Log[2] Log[1+z]^2)/1536-(989461 z^3 Log[2] Log[1+z]^2)/11059200+(17 \[Pi]^2 z^3 Log[2] Log[1+z]^2)/1536+(5997 z^5 Log[2] Log[1+z]^2)/256000+7/256 Li1[{-z,-1}] Log[2] Log[1+z]^2-5/256 z^2 Li1[{-z,-1}] Log[2] Log[1+z]^2+7/256 z^3 Li1[{-z,-1}] Log[2] Log[1+z]^2+19/128 Log[2]^2 Log[1+z]^2-1/32 z Log[2]^2 Log[1+z]^2-3/128 z^2 Log[2]^2 Log[1+z]^2+19/128 z^3 Log[2]^2 Log[1+z]^2-19/128 Log[2]^3 Log[1+z]^2+5/128 z^2 Log[2]^3 Log[1+z]^2-19/128 z^3 Log[2]^3 Log[1+z]^2-1/128 z Log[4]^2 Log[1+z]^2-1/384 z^2 Log[4]^2 Log[1+z]^2+(40721 Log[8] Log[1+z]^2)/9216000+(11409139 Log[64] Log[1+z]^2)/331776000+(25343 z Log[64] Log[1+z]^2)/1382400-(162791 z^2 Log[64] Log[1+z]^2)/66355200+(743663 z^3 Log[64] Log[1+z]^2)/66355200-(63077 z^5 Log[64] Log[1+z]^2)/41472000-(3007 Log[2] Log[64] Log[1+z]^2)/368640-(35 z Log[2] Log[64] Log[1+z]^2)/6144+(79 z^2 Log[2] Log[64] Log[1+z]^2)/36864-(17 z^3 Log[2] Log[64] Log[1+z]^2)/18432+(3 Li1[{-z,-1}] Log[2] Log[64] Log[1+z]^2)/1024+(1160903 Log[4096] Log[1+z]^2)/82944000+(103831 z Log[4096] Log[1+z]^2)/5529600-(14345 z^2 Log[4096] Log[1+z]^2)/2654208-(49901 z^3 Log[4096] Log[1+z]^2)/66355200-(49421 z^5 Log[4096] Log[1+z]^2)/41472000-(1991 Log[2] Log[4096] Log[1+z]^2)/368640-(43 z Log[2] Log[4096] Log[1+z]^2)/6144-(z^2 Log[2] Log[4096] Log[1+z]^2)/4096-(25 z^3 Log[2] Log[4096] Log[1+z]^2)/18432+(z^5 Log[2] Log[4096] Log[1+z]^2)/11520+(3 Li1[{-z,-1}] Log[2] Log[4096] Log[1+z]^2)/1024-(194987 Log[262144] Log[1+z]^2)/13271040+(80923 z^2 Log[262144] Log[1+z]^2)/13271040+(1991 Log[2] Log[262144] Log[1+z]^2)/368640+(43 z Log[2] Log[262144] Log[1+z]^2)/6144+(z^2 Log[2] Log[262144] Log[1+z]^2)/4096+(25 z^3 Log[2] Log[262144] Log[1+z]^2)/18432-(3 Li1[{-z,-1}] Log[2] Log[262144] Log[1+z]^2)/1024+(1465921 Log[16777216] Log[1+z]^2)/73728000+(49169 z Log[16777216] Log[1+z]^2)/3686400-(32191 z^2 Log[16777216] Log[1+z]^2)/4423680+(Log[2] Log[16777216] Log[1+z]^2)/1152+(z Log[2] Log[16777216] Log[1+z]^2)/1536+(z^2 Log[2] Log[16777216] Log[1+z]^2)/1536+(z^3 Log[2] Log[16777216] Log[1+z]^2)/1152+(89891 Log[68719476736] Log[1+z]^2)/55296000-(20017 z^2 Log[68719476736] Log[1+z]^2)/5529600+(49 Log[2] Log[68719476736] Log[1+z]^2)/92160-(z^2 Log[2] Log[68719476736] Log[1+z]^2)/3072-(z^4 Log[2] Log[68719476736] Log[1+z]^2)/6144-(z^5 Log[2] Log[68719476736] Log[1+z]^2)/34560-(120731 Log[281474976710656] Log[1+z]^2)/55296000+(z^4 Log[2] Log[281474976710656] Log[1+z]^2)/8192-(277543 Log[4722366482869645213696] Log[1+z]^2)/165888000+(400123 Log[19342813113834066795298816] Log[1+z]^2)/165888000+(11533 z Log[19342813113834066795298816] Log[1+z]^2)/5529600-1/64 Log[1-z] Log[1+z]^2-(11 \[Pi]^2 Log[1-z] Log[1+z]^2)/3072-1/128 z Log[1-z] Log[1+z]^2+1/32 z^2 Log[1-z] Log[1+z]^2+(\[Pi]^2 z^2 Log[1-z] Log[1+z]^2)/1024-5/128 z^3 Log[1-z] Log[1+z]^2-1/768 \[Pi]^2 z^3 Log[1-z] Log[1+z]^2-1/128 Li1[{-z,-1}] Log[1-z] Log[1+z]^2+1/512 z^2 Li1[{-z,-1}] Log[1-z] Log[1+z]^2-1/512 z^3 Li1[{-z,-1}] Log[1-z] Log[1+z]^2+(4493 Log[2] Log[1-z] Log[1+z]^2)/614400+1/64 z Log[2] Log[1-z] Log[1+z]^2-1/32 z^2 Log[2] Log[1-z] Log[1+z]^2+5/128 z^3 Log[2] Log[1-z] Log[1+z]^2+11/128 Log[2]^2 Log[1-z] Log[1+z]^2-3/128 z^2 Log[2]^2 Log[1-z] Log[1+z]^2+1/32 z^3 Log[2]^2 Log[1-z] Log[1+z]^2+(321731 Log[64] Log[1-z] Log[1+z]^2)/11059200-(Log[2] Log[64] Log[1-z] Log[1+z]^2)/2048-(35 Log[2] Log[4096] Log[1-z] Log[1+z]^2)/6144+(35 Log[2] Log[262144] Log[1-z] Log[1+z]^2)/6144-(38179 Log[16777216] Log[1-z] Log[1+z]^2)/1843200+(Log[2] Log[16777216] Log[1-z] Log[1+z]^2)/1536-(z^2 Log[2] Log[16777216] Log[1-z] Log[1+z]^2)/3072+(z^3 Log[2] Log[1073741824] Log[1-z] Log[1+z]^2)/1536-(Log[2] Log[68719476736] Log[1-z] Log[1+z]^2)/3072+(11927 Log[281474976710656] Log[1-z] Log[1+z]^2)/3686400-(38699 Log[4722366482869645213696] Log[1-z] Log[1+z]^2)/11059200+(48059 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2)/11059200+1/256 z Log[1-z]^2 Log[1+z]^2-1/256 z^2 Log[1-z]^2 Log[1+z]^2-9/512 Log[2] Log[1-z]^2 Log[1+z]^2+1/512 z^2 Log[2] Log[1-z]^2 Log[1+z]^2-1/512 z^3 Log[2] Log[1-z]^2 Log[1+z]^2+(3 Log[2] Log[64] Log[1-z]^2 Log[1+z]^2)/2048+(3 Log[2] Log[4096] Log[1-z]^2 Log[1+z]^2)/2048-(3 Log[2] Log[262144] Log[1-z]^2 Log[1+z]^2)/2048+(z^2 Log[1-z]^3 Log[1+z]^2)/1536-(z^3 Log[1-z]^3 Log[1+z]^2)/1536-1/192 Log[1+z]^3-(11 \[Pi]^2 Log[1+z]^3)/9216-7/384 z Log[1+z]^3+1/64 z^2 Log[1+z]^3+(\[Pi]^2 z^2 Log[1+z]^3)/3072+1/128 z^3 Log[1+z]^3-(\[Pi]^2 z^3 Log[1+z]^3)/1536+1/512 z^2 Li1[{-z,-1}] Log[1+z]^3-1/512 z^3 Li1[{-z,-1}] Log[1+z]^3+(36509 Log[2] Log[1+z]^3)/153600+1/48 z Log[2] Log[1+z]^3-5/384 z^2 Log[2] Log[1+z]^3-3/128 z^3 Log[2] Log[1+z]^3+11/384 Log[2]^2 Log[1+z]^3-1/128 z^2 Log[2]^2 Log[1+z]^3+1/64 z^3 Log[2]^2 Log[1+z]^3+1/384 Log[4]^2 Log[1+z]^3+(Log[2] Log[64] Log[1+z]^3)/1152+(z^3 Log[2] Log[64] Log[1+z]^3)/1536+(Log[2] Log[4096] Log[1+z]^3)/2304-(Log[2] Log[262144] Log[1+z]^3)/2304-(38909 Log[16777216] Log[1+z]^3)/3686400-(Log[2] Log[68719476736] Log[1+z]^3)/9216+5/384 Log[1-z] Log[1+z]^3-7/768 z Log[1-z] Log[1+z]^3+7/768 z^2 Log[1-z] Log[1+z]^3-3/128 Log[2] Log[1-z] Log[1+z]^3+1/96 z^2 Log[2] Log[1-z] Log[1+z]^3-11/768 z^3 Log[2] Log[1-z] Log[1+z]^3+(5 Log[1-z]^2 Log[1+z]^3)/1536-1/768 z^2 Log[1-z]^2 Log[1+z]^3+1/768 z^3 Log[1-z]^2 Log[1+z]^3+1/768 Log[1+z]^4-(5 z Log[1+z]^4)/3072+(5 z^2 Log[1+z]^4)/3072-1/384 Log[2] Log[1+z]^4-(z^2 Log[2] Log[1+z]^4)/1536+(z^3 Log[2] Log[1+z]^4)/1536+1/768 Log[1-z] Log[1+z]^4-(5 z^2 Log[1-z] Log[1+z]^4)/6144+(5 z^3 Log[1-z] Log[1+z]^4)/6144-Log[1+z]^5/15360+(z^2 Log[1+z]^5)/6144-(z^3 Log[1+z]^5)/6144-1/32 Li[{2,1},{z,-1}] (-3-2 z+2 z^2+Log[4]+(-1+z) z^2 Log[1-z]+(-2+z^2-z^3) Log[1+z])+1/384 Li[{2,1},{-z,1}] (-36-24 z+24 z^2+Log[16777216]+12 (-1+z) z^2 Log[1-z]-12 (2-z^2+z^3) Log[1+z])+1/192 \[Pi]^2 PolyLog[2,-z]-1/32 z PolyLog[2,-z]+3/32 z^2 PolyLog[2,-z]+1/32 Li1[{-z,-1}] PolyLog[2,-z]+5/32 Log[2] PolyLog[2,-z]+1/16 z Log[2] PolyLog[2,-z]-1/8 z^2 Log[2] PolyLog[2,-z]-1/8 Log[2]^2 PolyLog[2,-z]-1/192 Log[2] Log[64] PolyLog[2,-z]-1/32 z Log[1-z] PolyLog[2,-z]-1/64 z^2 Log[1-z] PolyLog[2,-z]+3/64 z^3 Log[1-z] PolyLog[2,-z]+1/32 Log[2] Log[1-z] PolyLog[2,-z]+1/32 z^2 Log[2] Log[1-z] PolyLog[2,-z]-1/16 z^3 Log[2] Log[1-z] PolyLog[2,-z]-3/32 Log[1+z] PolyLog[2,-z]-1/32 z Log[1+z] PolyLog[2,-z]+5/64 z^2 Log[1+z] PolyLog[2,-z]-3/64 z^3 Log[1+z] PolyLog[2,-z]+3/32 Log[2] Log[1+z] PolyLog[2,-z]-1/32 z^2 Log[2] Log[1+z] PolyLog[2,-z]+1/16 z^3 Log[2] Log[1+z] PolyLog[2,-z]-1/32 z^2 Log[1-z] Log[1+z] PolyLog[2,-z]+1/32 z^3 Log[1-z] Log[1+z] PolyLog[2,-z]-3/64 Log[1+z]^2 PolyLog[2,-z]+1/32 z^2 Log[1+z]^2 PolyLog[2,-z]-1/32 z^3 Log[1+z]^2 PolyLog[2,-z]+1/192 \[Pi]^2 PolyLog[2,z]+3/32 Log[2] PolyLog[2,z]+1/16 z Log[2] PolyLog[2,z]-1/16 z^2 Log[2] PolyLog[2,z]-1/8 Log[2]^2 PolyLog[2,z]-1/64 Log[4]^2 PolyLog[2,z]+1/192 Log[2] Log[64] PolyLog[2,z]+1/32 z^2 Log[2] Log[1-z] PolyLog[2,z]-1/32 z^3 Log[2] Log[1-z] PolyLog[2,z]+1/16 Log[2] Log[1+z] PolyLog[2,z]-1/32 z^2 Log[2] Log[1+z] PolyLog[2,z]+1/32 z^3 Log[2] Log[1+z] PolyLog[2,z]-I z^2 Subscript[w, 5]+1/2 I Log[1-z] Subscript[w, 5]-1/2 I z^3 Log[1-z] Subscript[w, 5]+1/2 I Log[1+z] Subscript[w, 5]+1/2 I z^3 Log[1+z] Subscript[w, 5]-(7 Zeta[3])/256+7/256 Li1[{-z,-1}] Zeta[3]+7/256 Log[1-z] Zeta[3]-7/512 z Log[1-z] Zeta[3]+7/512 z^2 Log[1-z] Zeta[3]+(7 Log[1-z]^2 Zeta[3])/1024-(7 z^2 Log[1-z]^2 Zeta[3])/1024+(7 z^3 Log[1-z]^2 Zeta[3])/1024-7/256 Log[1+z] Zeta[3]-7/512 z Log[1+z] Zeta[3]+21/512 z^2 Log[1+z] Zeta[3]-7/256 Log[1-z] Log[1+z] Zeta[3]+7/512 z^3 Log[1-z] Log[1+z] Zeta[3]-(21 Log[1+z]^2 Zeta[3])/1024+(7 z^2 Log[1+z]^2 Zeta[3])/1024-(21 z^3 Log[1+z]^2 Zeta[3])/1024;*)


(* ::Title:: *)
(*Frequency results*)


(* ::Input:: *)
(*Subscript[w, 1]=-(I/2);*)
(*Subscript[w, 2]=1/8 I (-2+Log[4]);*)
(*Subscript[w, 3]=1/96 I (\[Pi]^2-24 Log[2]^2);*)
(*Subscript[w, 4]=1/384 I (-2 \[Pi]^2 (-1+Log[32])+3 (8 Log[2]^2 (-3+Log[32])+Log[256]+7 Zeta[3]));*)
(*Subscript[w, 5]=-(1/9216)I (-24 \[Pi]^2+5 \[Pi]^4+1152 Li[{2,1},{-1,1}]+1152 Li1[{-1,1,-1}]+288 Li1[{-1,-1,1,1}]-288 Li1[{-1,1,1,-1}]+120 \[Pi]^2 Log[2]+576 Log[2]^2-420 \[Pi]^2 Log[2]^2-4032 Log[2]^3+3888 Log[2]^4-24 \[Pi]^2 Log[2] Log[8]+48 Log[2]^3 Log[8]+24 \[Pi]^2 Log[32]-504 Zeta[3]+504 Log[2] Zeta[3]+252 Log[8] Zeta[3])*)


(* ::Input:: *)
(*(*-(1/9216)\[ImaginaryI] (-72(8 PolyLog[4,1/2]+3Zeta[3])+1008 Zeta[3]Log[2]+41/5 \[Pi]^4+4008 Log[2]^4-4224Log[2]^3+576Log[2]^2-24\[Pi]^2(1+20Log[2]^2-10Log[2]))*)*)


(* ::Title:: *)
(*Wave function solutions*)


(* ::Input:: *)
(**)
(*fz1[z_]:=1/2 Log[1+z]*)
(*fz2[z_]:=1/(16 z) (-4 z-2 z Li1[{-z,-1}]+4 Log[1+z]+4 z Log[1+z]-z Log[4] Log[1+z]+z Log[1+z]^2+2 z Log[1-z] (-Log[2]+Log[1+z]))*)
(*fz3[z_]:=-(1/(192 z))(12 z Li1[{-z,-1,1}]+12 z Li1[{-z,1,-1}]+z (\[Pi]^2-24 Log[2]^2) Log[1-z]+Log[16777216] Log[1-z]-z Log[16777216] Log[1-z]+z Log[64] Log[1-z]^2+24 z Log[1+z]+z (\[Pi]^2-24 Log[2]^2) Log[1+z]+Log[16777216] Log[1+z]+z Log[16777216] Log[1+z]-24 Log[1-z] Log[1+z]+24 z Log[1-z] Log[1+z]-z^4 Log[64] Log[1-z] Log[1+z]-z^4 Log[4096] Log[1-z] Log[1+z]+z^4 Log[262144] Log[1-z] Log[1+z]+z Log[16777216] Log[1-z] Log[1+z]-6 z Log[1-z]^2 Log[1+z]-12 Log[1+z]^2-12 z Log[1+z]^2-z Log[4096] Log[1+z]^2+z Log[262144] Log[1+z]^2-6 z Log[1-z] Log[1+z]^2+Li1[{-z,-1}] (24-24 z-z Log[16777216]+12 z Log[1-z]+12 z Log[1+z])+48 z PolyLog[2,-z])*)
(*fz4[z_]:=-(1/(663552 z))(-41472 z+82944 z Li[{2,1},{-z,1}]-82944 z Li[{2,1},{z,-1}]+41472 Li1[{-z,-1}]-41472 z Li1[{-z,-1}]-3456 \[Pi]^2 z Li1[{-z,-1}]+41472 Li1[{-z,-1,1}]-20736 z Li1[{-z,-1,1}]+145152 z Li1[{-z,1,-1}]+10368 z Li1[{-z,-1,1,-1}]+20736 z Li1[{-z,-1,1,1}]-20736 z Li1[{-z,1,1,-1}]-41472 z^3 Log[2]+82944 z Li1[{-z,-1}] Log[2]^2+20736 z Log[4]+13824 z^3 Log[4]+10368 Li1[{-z,-1}] Log[4]+10368 z Li1[{-z,-1,1}] Log[4]-20736 z Li1[{-z,1,-1}] Log[4]-10368 z Log[4]^2+5184 z Li1[{-z,-1}] Log[4]^2-4224 z Log[64]+5994 z^2 Log[64]+6568 z^3 Log[64]-9216 Li1[{-z,-1}] Log[64]-16992 z Li1[{-z,-1,1}] Log[64]+3456 z Log[4] Log[64]-1152 z^3 Log[4] Log[64]-18624 z Log[4096]+5994 z^2 Log[4096]-1880 z^3 Log[4096]-10944 Li1[{-z,-1}] Log[4096]-14400 z Li1[{-z,-1,1}] Log[4096]+20352 z Log[262144]-5994 z^2 Log[262144]+1880 z^3 Log[262144]+9216 Li1[{-z,-1}] Log[262144]+11808 z Li1[{-z,-1,1}] Log[262144]-4032 z Log[16777216]+192 z^3 Log[16777216]-3456 Li1[{-z,-1}] Log[16777216]-6336 z Log[68719476736]+384 z^3 Log[68719476736]+384 z^3 Log[2] Log[68719476736]+3456 z Log[281474976710656]-1152 z^3 Log[281474976710656]-576 z Li1[{-z,-1}] Log[4722366482869645213696]-3456 z Log[1-z]^3 Log[(1+z)/2]+41472 Log[1+z]+3456 \[Pi]^2 Log[1+z]+41472 z Log[1+z]+3456 \[Pi]^2 z Log[1+z]+20736 Li1[{-z,-1}] Log[1+z]+62208 z Li1[{-z,-1}] Log[1+z]+10368 z Li1[{-z,-1,1}] Log[1+z]+20736 z^4 Log[2] Log[1+z]-82944 Log[2]^2 Log[1+z]-82944 z Log[2]^2 Log[1+z]-17280 Log[4] Log[1+z]-10368 z Log[4] Log[1+z]-6912 z^4 Log[4] Log[1+z]-25920 z Li1[{-z,-1}] Log[4] Log[1+z]-6912 z Log[4]^2 Log[1+z]-10308 Log[64] Log[1+z]-19079 z Log[64] Log[1+z]+972 z^2 Log[64] Log[1+z]+3024 z^3 Log[64] Log[1+z]-3932 z^4 Log[64] Log[1+z]-2016 z Li1[{-z,-1}] Log[64] Log[1+z]-1728 Log[4] Log[64] Log[1+z]+576 z Log[4] Log[64] Log[1+z]+576 z^4 Log[4] Log[64] Log[1+z]+13884 Log[4096] Log[1+z]-1175 z Log[4096] Log[1+z]+972 z^2 Log[4096] Log[1+z]+3024 z^3 Log[4096] Log[1+z]+292 z^4 Log[4096] Log[1+z]+1440 z Li1[{-z,-1}] Log[4096] Log[1+z]-13884 Log[262144] Log[1+z]+1607 z Log[262144] Log[1+z]-972 z^2 Log[262144] Log[1+z]-3024 z^3 Log[262144] Log[1+z]-292 z^4 Log[262144] Log[1+z]-1440 z Li1[{-z,-1}] Log[262144] Log[1+z]+3168 Log[16777216] Log[1+z]+1344 z Log[16777216] Log[1+z]-96 z^4 Log[16777216] Log[1+z]-1728 z Li1[{-z,-1}] Log[16777216] Log[1+z]+6336 Log[68719476736] Log[1+z]+2256 z Log[68719476736] Log[1+z]-192 z^4 Log[68719476736] Log[1+z]+1728 z Li1[{-z,-1}] Log[68719476736] Log[1+z]-192 z^4 Log[2] Log[68719476736] Log[1+z]-1728 Log[281474976710656] Log[1+z]+576 z Log[281474976710656] Log[1+z]+576 z^4 Log[281474976710656] Log[1+z]-20736 Log[1+z]^2+864 \[Pi]^2 z Log[1+z]^2+5184 z Li1[{-z,-1}] Log[1+z]^2-20736 z Log[2]^2 Log[1+z]^2+15552 z Log[4] Log[1+z]^2+2592 z Log[64] Log[1+z]^2-1728 z^3 Log[64] Log[1+z]^2-2592 z Log[4096] Log[1+z]^2-2592 z^2 Log[4096] Log[1+z]^2+1728 z^3 Log[4096] Log[1+z]^2+2592 z Log[262144] Log[1+z]^2+1728 z^2 Log[262144] Log[1+z]^2-1728 z^3 Log[262144] Log[1+z]^2+432 z Log[16777216] Log[1+z]^2+864 z^3 Log[16777216] Log[1+z]^2-1728 z Log[68719476736] Log[1+z]^2+864 Log[281474976710656] Log[1+z]^2+432 z Log[281474976710656] Log[1+z]^2-3456 Log[1+z]^3+19008 z Log[2] Log[1+z]^3+10368 z^4 Log[2] Log[1+z]^3-1728 z^3 Log[8] Log[1+z]^3+432 z^3 Log[4096] Log[1+z]^3-432 z^4 Log[16777216] Log[1+z]^3-432 z Log[281474976710656] Log[1+z]^3+432 z Log[1+z]^4+432 Log[1-z]^2 (2 \[Pi]^2 z+24 z Li1[{-z,-1}]-48 z Log[2]^2-6 z Log[4]^2-4 z Log[64]+2 z Log[4096]+2 Log[16777216]-3 z Log[16777216]+z Log[281474976710656]+(-48+z (24+Log[4722366482869645213696])) Log[1+z]-12 z Log[1+z]^2)+41472 z PolyLog[2,-z]-3456 z Log[16777216] PolyLog[2,-z]+82944 z Log[1+z] PolyLog[2,-z]-82944 z Log[2] PolyLog[2,z]+Log[1-z] (3456 \[Pi]^2-1728 \[Pi]^2 z+20736 z Li1[{-z,-1,1}]-20736 z^4 Log[2]-82944 Log[2]^2+20736 z Log[2]^2+3456 Log[4]-3456 z Log[4]+6912 z^4 Log[4]-10368 Log[4]^2+3456 z Log[4]^2-1728 \[Pi]^2 z Log[32]+20736 z Log[2]^2 Log[32]-14532 Log[64]+10135 z Log[64]-4212 z^2 Log[64]+1296 z^3 Log[64]+4580 z^4 Log[64]+1728 Log[4] Log[64]+576 z Log[4] Log[64]-576 z^4 Log[4] Log[64]+2592 z Log[256]-4740 Log[4096]+679 z Log[4096]-4212 z^2 Log[4096]+1296 z^3 Log[4096]+356 z^4 Log[4096]+6468 Log[262144]-1111 z Log[262144]+4212 z^2 Log[262144]-1296 z^3 Log[262144]-356 z^4 Log[262144]-864 Log[16777216]-1536 z Log[16777216]+96 z^4 Log[16777216]-2640 z Log[68719476736]+192 z^4 Log[68719476736]+192 z^4 Log[2] Log[68719476736]+1728 Log[281474976710656]+576 z Log[281474976710656]-576 z^4 Log[281474976710656]-41472 Log[1+z]+41472 z Log[1+z]+3456 \[Pi]^2 z Log[1+z]-82944 z Log[2]^2 Log[1+z]-10368 z Log[4] Log[1+z]-20736 z^2 Log[4] Log[1+z]-2736 Log[64] Log[1+z]+2112 z Log[64] Log[1+z]-10800 z^2 Log[64] Log[1+z]-1728 z^3 Log[64] Log[1+z]-1296 z^4 Log[64] Log[1+z]-1728 z Log[4] Log[64] Log[1+z]+720 Log[4096] Log[1+z]+9312 z Log[4096] Log[1+z]-432 z^2 Log[4096] Log[1+z]-288 z^3 Log[4096] Log[1+z]-1296 z^4 Log[4096] Log[1+z]-720 Log[262144] Log[1+z]-10176 z Log[262144] Log[1+z]+432 z^2 Log[262144] Log[1+z]+1152 z^3 Log[262144] Log[1+z]+1296 z^4 Log[262144] Log[1+z]+5184 Log[16777216] Log[1+z]+2016 z Log[16777216] Log[1+z]+1728 z^2 Log[16777216] Log[1+z]-1728 z^3 Log[16777216] Log[1+z]+3168 z Log[68719476736] Log[1+z]+1728 z^2 Log[68719476736] Log[1+z]-864 z^3 Log[68719476736] Log[1+z]-1728 z Log[281474976710656] Log[1+z]+288 z^3 Log[1152921504606846976] Log[1+z]+576 z^3 Log[19342813113834066795298816] Log[1+z]-288 z Log[22300745198530623141535718272648361505980416] Log[1+z]-20736 Log[1+z]^2+10368 z Log[1+z]^2+864 z Log[64] Log[1+z]^2-1152 z^4 Log[64] Log[1+z]^2-432 z^3 Log[4096] Log[1+z]^2+432 z^4 Log[16777216] Log[1+z]^2-432 z^3 Log[68719476736] Log[1+z]^2+432 z Log[281474976710656] Log[1+z]^2+432 z^3 Log[281474976710656] Log[1+z]^2+288 z^4 Log[4722366482869645213696] Log[1+z]^2-288 z^4 Log[19342813113834066795298816] Log[1+z]^2-1728 z Log[1+z]^3+288 Li1[{-z,-1}] (144+z (-72+18 Log[4]-22 Log[64]-Log[19342813113834066795298816])+36 z Log[1+z])+18144 z Zeta[3])+864 z Log[1+z] (-2 \[Pi]^2 (-1+Log[32])+3 (8 Log[2]^2 (-3+Log[32])+Log[256]+7 Zeta[3])));*)
(*fz5[z_]:=1/(19906560000 z) (4354560000 z-414720000 \[Pi]^2 z-2488320000 Li[{2,1},{-z,1}]-1866240000 z Li[{2,1},{-z,1}]+1866240000 z Li[{2,1},{z,-1}]-1244160000 z Li[{2,1,1},{-z,1,-1}]+1244160000 z Li[{2,1,1},{-z,1,1}]+1244160000 z Li[{2,1,1},{z,-1,1}]-1244160000 z Li[{2,1,1},{z,1,-1}]+622080000 Li1[{-z,-1}]+103680000 \[Pi]^2 Li1[{-z,-1}]-622080000 z Li1[{-z,-1}]+103680000 \[Pi]^2 z Li1[{-z,-1}]-1244160000 Li1[{-z,-1,1}]+1244160000 z Li1[{-z,-1,1}]+51840000 \[Pi]^2 z Li1[{-z,-1,1}]-2488320000 Li1[{-z,1,-1}]-2488320000 z Li1[{-z,1,-1}]+51840000 \[Pi]^2 z Li1[{-z,1,-1}]-622080000 z Li1[{-z,-1,1,-1}]-622080000 Li1[{-z,-1,1,1}]-1244160000 z Li1[{-z,1,-1,1}]+622080000 Li1[{-z,1,1,-1}]-155520000 z Li1[{-z,-1,-1,-1,1}]+77760000 z Li1[{-z,-1,-1,1,-1}]-155520000 z Li1[{-z,-1,1,-1,-1}]+77760000 z Li1[{-z,-1,1,-1,1}]-311040000 z Li1[{-z,-1,1,1,1}]+51840000 z Li1[{-z,1,-1,-1,1}]-311040000 z Li1[{-z,1,-1,1,1}]+77760000 z Li1[{-z,1,1,-1,1}]+13134843360 z Log[2]+311040000 \[Pi]^2 z Log[2]-17987169960 z^2 Log[2]+3325434048 z^3 Log[2]-286179480 z^4 Log[2]+264067776 z^5 Log[2]+1244160000 z Li[{2,1},{-z,-1}] Log[2]-1244160000 z Li[{2,1},{z,1}] Log[2]-2799360000 Li1[{-z,-1}] Log[2]+49702636800 z Li1[{-z,-1}] Log[2]-311040000 \[Pi]^2 z Li1[{-z,-1}] Log[2]-1244160000 z^2 Li1[{-z,-1}] Log[2]-622080000 z^3 Li1[{-z,-1}] Log[2]+1624082400 z Li1[{-z,-1,1}] Log[2]+622080000 z^2 Li1[{-z,-1,1}] Log[2]-933120000 z^3 Li1[{-z,-1,1}] Log[2]+8144085600 z Li1[{-z,1,-1}] Log[2]+622080000 z^2 Li1[{-z,1,-1}] Log[2]-933120000 z^3 Li1[{-z,1,-1}] Log[2]+622080000 z Li1[{-z,-1,1,-1}] Log[2]+1244160000 z Li1[{-z,-1,1,1}] Log[2]-3265920000 Li1[{-z,1,1,-1}] Log[2]-1244160000 z Li1[{-z,1,1,-1}] Log[2]+10575360000 z Log[2]^2-2488320000 Li1[{-z,-1}] Log[2]^2-3110400000 z Li1[{-z,-1}] Log[2]^2-1244160000 z Li1[{-z,-1,1}] Log[2]^2-1244160000 z Li1[{-z,1,-1}] Log[2]^2-5598720000 z Log[2]^3-622080000 z^2 Log[2]^3-414720000 z^3 Log[2]^3+4354560000 z Li1[{-z,-1}] Log[2]^3-3620160000 z Log[4]+84240000 z^2 Log[4]-696960000 z^3 Log[4]+74520000 z^4 Log[4]-373248000 z^5 Log[4]-622080000 z Li[{2,1},{z,-1}] Log[4]+440640000 Li1[{-z,-1}] Log[4]+77760000 z^2 Li1[{-z,-1}] Log[4]-362880000 z^3 Li1[{-z,-1}] Log[4]-155520000 Li1[{-z,-1,1}] Log[4]+155520000 z^2 Li1[{-z,-1,1}] Log[4]-466560000 Li1[{-z,1,-1}] Log[4]-311040000 z^2 Li1[{-z,1,-1}] Log[4]+622080000 z Log[2]^2 Log[4]+311040000 z^2 Log[2]^2 Log[4]-207360000 z^3 Log[2]^2 Log[4]+933120000 z Log[4]^2+155520000 Li1[{-z,-1}] Log[4]^2+51840000 z Li1[{-z,-1}] Log[4]^2+155520000 z Li1[{-z,-1,1}] Log[4]^2+2116620000 z Log[8]+113015880 z^2 Log[8]+5726208 z^3 Log[8]-3645000 z^4 Log[8]+155520000 Li1[{-z,1,-1}] Log[8]+544320000 Li1[{-z,1,1,-1}] Log[8]-414720000 z^3 Log[2]^2 Log[32]+103025040 z Log[64]+426019420 z^2 Log[64]-494337792 z^3 Log[64]+5357760 z^4 Log[64]-72307296 z^5 Log[64]-917880000 Li1[{-z,-1}] Log[64]-415981440 z Li1[{-z,-1}] Log[64]+164160000 z^2 Li1[{-z,-1}] Log[64]+41760000 z^3 Li1[{-z,-1}] Log[64]+169560000 Li1[{-z,-1,1}] Log[64]-374360400 z Li1[{-z,-1,1}] Log[64]-254880000 z^2 Li1[{-z,-1,1}] Log[64]+254880000 z^3 Li1[{-z,-1,1}] Log[64]+271800000 Li1[{-z,1,-1}] Log[64]-1426273200 z Li1[{-z,1,-1}] Log[64]+155520000 z^3 Li1[{-z,1,-1}] Log[64]-190080000 Li1[{-z,1,1,-1}] Log[64]-774144000 z Log[2] Log[64]+540140400 z^2 Log[2] Log[64]+197568000 z^3 Log[2] Log[64]+19378800 z^4 Log[2] Log[64]-46656000 z^5 Log[2] Log[64]-414720 z^6 Log[2] Log[64]+1188864000 z Li1[{-z,-1}] Log[2] Log[64]-207360000 z Li1[{-z,-1,1}] Log[2] Log[64]-207360000 z Li1[{-z,1,-1}] Log[2] Log[64]+116640000 z Li1[{-z,-1,1,1}] Log[2] Log[64]+233280000 z Li1[{-z,1,-1,1}] Log[2] Log[64]+116640000 z Li1[{-z,1,1,-1}] Log[2] Log[64]-34560000 z Log[4] Log[64]+54990000 z^2 Log[4] Log[64]-41760000 z^3 Log[4] Log[64]-4995000 z^4 Log[4] Log[64]+31104000 z^5 Log[4] Log[64]-129600000 Li1[{-z,-1}] Log[4] Log[64]+414720000 z^3 Log[2]^2 Log[128]-51840000 z Log[256]+25920000 z^2 Log[256]-17280000 z^3 Log[256]+1729409280 z Log[4096]-1341394780 z^2 Log[4096]-36299840 z^3 Log[4096]-22246920 z^4 Log[4096]+13176000 z^5 Log[4096]+273960000 Li1[{-z,-1}] Log[4096]-1802004480 z Li1[{-z,-1}] Log[4096]+82080000 z^2 Li1[{-z,-1}] Log[4096]-7200000 z^3 Li1[{-z,-1}] Log[4096]-199800000 Li1[{-z,-1,1}] Log[4096]-216000000 z^2 Li1[{-z,-1,1}] Log[4096]+216000000 z^3 Li1[{-z,-1,1}] Log[4096]-709560000 Li1[{-z,1,-1}] Log[4096]+397342800 z Li1[{-z,1,-1}] Log[4096]-90720000 Li1[{-z,1,1,-1}] Log[4096]-995328000 z Log[2] Log[4096]-5760000 z^3 Log[2] Log[4096]+5554800 z^4 Log[2] Log[4096]-414720 z^6 Log[2] Log[4096]+995328000 z Li1[{-z,-1}] Log[2] Log[4096]+116640000 z Li1[{-z,-1,1,1}] Log[2] Log[4096]+233280000 z Li1[{-z,1,-1,1}] Log[2] Log[4096]+116640000 z Li1[{-z,1,1,-1}] Log[2] Log[4096]+47520000 z Log[4] Log[4096]+337732200 z^2 Log[4] Log[4096]+2880000 z^3 Log[4] Log[4096]+3645000 z^4 Log[4] Log[4096]-1957081200 z Log[262144]+1386130300 z^2 Log[262144]+30774080 z^3 Log[262144]+22464000 z^4 Log[262144]-13176000 z^5 Log[262144]+199800000 Li1[{-z,-1}] Log[262144]-69120000 z^2 Li1[{-z,-1}] Log[262144]+7200000 z^3 Li1[{-z,-1}] Log[262144]+232200000 Li1[{-z,-1,1}] Log[262144]+177120000 z^2 Li1[{-z,-1,1}] Log[262144]-177120000 z^3 Li1[{-z,-1,1}] Log[262144]+357480000 Li1[{-z,1,-1}] Log[262144]+995328000 z Log[2] Log[262144]+5760000 z^3 Log[2] Log[262144]-5554800 z^4 Log[2] Log[262144]+414720 z^6 Log[2] Log[262144]-995328000 z Li1[{-z,-1}] Log[2] Log[262144]-116640000 z Li1[{-z,-1,1,1}] Log[2] Log[262144]-233280000 z Li1[{-z,1,-1,1}] Log[2] Log[262144]-116640000 z Li1[{-z,1,1,-1}] Log[2] Log[262144]-47520000 z Log[4] Log[262144]-337732200 z^2 Log[4] Log[262144]-2880000 z^3 Log[4] Log[262144]-3645000 z^4 Log[4] Log[262144]-1216449720 z Log[16777216]+169018320 z^2 Log[16777216]-33132720 z^3 Log[16777216]-180000 z^4 Log[16777216]-5184000 z^5 Log[16777216]+51840000 z Li[{2,1},{-z,1}] Log[16777216]+239040000 Li1[{-z,-1}] Log[16777216]-1023612480 z Li1[{-z,-1}] Log[16777216]+25920000 z^2 Li1[{-z,-1}] Log[16777216]+25920000 z^3 Li1[{-z,-1}] Log[16777216]-90720000 Li1[{-z,-1,1}] Log[16777216]-120960000 Li1[{-z,1,-1}] Log[16777216]+207360000 Li1[{-z,1,1,-1}] Log[16777216]+86400000 z Log[2] Log[16777216]-10800000 z^2 Log[2] Log[16777216]+2880000 z^3 Log[2] Log[16777216]-60480000 z Li1[{-z,-1}] Log[2] Log[16777216]+25920000 z^3 Li1[{-z,-1}] Log[2] Log[16777216]-25920000 z Li1[{-z,-1,1}] Log[2] Log[16777216]-10800000 z Log[4] Log[16777216]+5400000 z^2 Log[4] Log[16777216]-1440000 z^3 Log[4] Log[16777216]-12960000 Li1[{-z,-1}] Log[4] Log[16777216]-12960000 z^3 Li1[{-z,-1}] Log[4] Log[16777216]-34041240 z Log[68719476736]-35781510 z^2 Log[68719476736]-18069888 z^3 Log[68719476736]+467460 z^4 Log[68719476736]-10368000 z^5 Log[68719476736]+106560000 Li1[{-z,-1}] Log[68719476736]-134919360 z Li1[{-z,-1}] Log[68719476736]-8640000 z^3 Li1[{-z,-1}] Log[68719476736]-58320000 Li1[{-z,-1,1}] Log[68719476736]-222480000 Li1[{-z,1,-1}] Log[68719476736]+45360000 Li1[{-z,1,1,-1}] Log[68719476736]-104544000 z Log[2] Log[68719476736]+4224000 z^2 Log[2] Log[68719476736]-19008000 z^3 Log[2] Log[68719476736]+576000 z^4 Log[2] Log[68719476736]-2592000 z^5 Log[2] Log[68719476736]+25920000 Li1[{-z,-1}] Log[2] Log[68719476736]+2304000 z Li1[{-z,-1}] Log[2] Log[68719476736]+25920000 z Li1[{-z,-1,1}] Log[2] Log[68719476736]+25920000 z Li1[{-z,1,-1}] Log[2] Log[68719476736]-113126760 z Log[281474976710656]-42326490 z^2 Log[281474976710656]+58602048 z^3 Log[281474976710656]-1619460 z^4 Log[281474976710656]+31104000 z^5 Log[281474976710656]-383040000 Li1[{-z,-1}] Log[281474976710656]+12960000 Li1[{-z,-1,1}] Log[281474976710656]+293760000 Li1[{-z,1,-1}] Log[281474976710656]-45360000 Li1[{-z,1,1,-1}] Log[281474976710656]+64320000 z Log[1152921504606846976]+900000 z^2 Log[1152921504606846976]+800000 z^3 Log[1152921504606846976]+270000 z^4 Log[1152921504606846976]+89280000 Li1[{-z,-1}] Log[1152921504606846976]+15120000 Li1[{-z,-1,1}] Log[1152921504606846976]-15120000 Li1[{-z,1,-1}] Log[1152921504606846976]+112785000 z Log[4722366482869645213696]-369200330 z^2 Log[4722366482869645213696]+8234448 z^3 Log[4722366482869645213696]-2297040 z^4 Log[4722366482869645213696]+119040000 Li1[{-z,-1}] Log[4722366482869645213696]-321531840 z Li1[{-z,-1}] Log[4722366482869645213696]-8640000 z^2 Li1[{-z,-1}] Log[4722366482869645213696]+8640000 z^3 Li1[{-z,-1}] Log[4722366482869645213696]-25920000 Li1[{-z,-1,1}] Log[4722366482869645213696]-46080000 Li1[{-z,1,-1}] Log[4722366482869645213696]+47520000 Li1[{-z,1,1,-1}] Log[4722366482869645213696]+202153560 z Log[19342813113834066795298816]+380540330 z^2 Log[19342813113834066795298816]-9911888 z^3 Log[19342813113834066795298816]+2297040 z^4 Log[19342813113834066795298816]+4800000 Li1[{-z,-1}] Log[19342813113834066795298816]+328731840 z Li1[{-z,-1}] Log[19342813113834066795298816]+4320000 z^2 Li1[{-z,-1}] Log[19342813113834066795298816]+1440000 z^3 Li1[{-z,-1}] Log[19342813113834066795298816]+47520000 Li1[{-z,-1,1}] Log[19342813113834066795298816]+15840000 Li1[{-z,1,-1}] Log[19342813113834066795298816]-47520000 Li1[{-z,1,1,-1}] Log[19342813113834066795298816]-7200000 z Log[22300745198530623141535718272648361505980416]-2160000 z^2 Log[22300745198530623141535718272648361505980416]-960000 z^3 Log[22300745198530623141535718272648361505980416]-8640000 Li1[{-z,-1}] Log[22300745198530623141535718272648361505980416]-8640000 z Li1[{-z,-1}] Log[105312291668557186697918027683670432318895095400549111254310977536]-103680000 \[Pi]^2 Log[1-z]+103680000 \[Pi]^2 z Log[1-z]+5400000 \[Pi]^4 z Log[1-z]+1244160000 z Li[{2,1},{-1,1}] Log[1-z]-1244160000 z Li[{2,1},{-z,1}] Log[1-z]-1244160000 Li1[{-z,-1}] Log[1-z]+1244160000 z Li1[{-z,-1}] Log[1-z]+64800000 \[Pi]^2 z Li1[{-z,-1}] Log[1-z]+1244160000 z Li1[{-1,1,-1}] Log[1-z]-622080000 Li1[{-z,-1,1}] Log[1-z]-1244160000 z Li1[{-z,1,-1}] Log[1-z]+311040000 z Li1[{-1,-1,1,1}] Log[1-z]-311040000 z Li1[{-1,1,1,-1}] Log[1-z]-311040000 z Li1[{-z,-1,1,1}] Log[1-z]+311040000 z Li1[{-z,1,1,-1}] Log[1-z]+1650240000 Log[2] Log[1-z]+14034922308 z Log[2] Log[1-z]-181440000 \[Pi]^2 z Log[2] Log[1-z]+1351676160 z^2 Log[2] Log[1-z]+129600000 \[Pi]^2 z^2 Log[2] Log[1-z]+518857920 z^3 Log[2] Log[1-z]-181440000 \[Pi]^2 z^3 Log[2] Log[1-z]-135555120 z^4 Log[2] Log[1-z]+63040680 z^5 Log[2] Log[1-z]-769295232 z^6 Log[2] Log[1-z]-3265920000 z Li1[{-z,-1}] Log[2] Log[1-z]+1710720000 z^2 Li1[{-z,-1}] Log[2] Log[1-z]-622080000 z^3 Li1[{-z,-1}] Log[2] Log[1-z]-311040000 z^4 Li1[{-z,-1}] Log[2] Log[1-z]+155520000 z Li1[{-z,-1,1}] Log[2] Log[1-z]+311040000 z^3 Li1[{-z,-1,1}] Log[2] Log[1-z]-466560000 z^4 Li1[{-z,-1,1}] Log[2] Log[1-z]+155520000 z Li1[{-z,1,-1}] Log[2] Log[1-z]+311040000 z^3 Li1[{-z,1,-1}] Log[2] Log[1-z]-466560000 z^4 Li1[{-z,1,-1}] Log[2] Log[1-z]-1632960000 z Li1[{-z,1,1,-1}] Log[2] Log[1-z]+3110400000 Log[2]^2 Log[1-z]-3110400000 z Log[2]^2 Log[1-z]-453600000 \[Pi]^2 z Log[2]^2 Log[1-z]-1555200000 z Li1[{-z,-1}] Log[2]^2 Log[1-z]-1244160000 Log[2]^3 Log[1-z]-2177280000 z^2 Log[2]^3 Log[1-z]+2488320000 z^3 Log[2]^3 Log[1-z]-207360000 z^4 Log[2]^3 Log[1-z]+4199040000 z Log[2]^4 Log[1-z]-1026000000 Log[4] Log[1-z]-2549196000 z Log[4] Log[1-z]-1421280000 z^2 Log[4] Log[1-z]+128520000 z^3 Log[4] Log[1-z]-56880000 z^4 Log[4] Log[1-z]+37260000 z^5 Log[4] Log[1-z]-186624000 z^6 Log[4] Log[1-z]+220320000 z Li1[{-z,-1}] Log[4] Log[1-z]+38880000 z^3 Li1[{-z,-1}] Log[4] Log[1-z]-181440000 z^4 Li1[{-z,-1}] Log[4] Log[1-z]-77760000 z Li1[{-z,-1,1}] Log[4] Log[1-z]+77760000 z^3 Li1[{-z,-1,1}] Log[4] Log[1-z]-233280000 z Li1[{-z,1,-1}] Log[4] Log[1-z]-155520000 z^3 Li1[{-z,1,-1}] Log[4] Log[1-z]+311040000 z^2 Log[2]^2 Log[4] Log[1-z]+155520000 z^3 Log[2]^2 Log[4] Log[1-z]-103680000 z^4 Log[2]^2 Log[4] Log[1-z]+414720000 Log[4]^2 Log[1-z]+34560000 z Log[4]^2 Log[1-z]+77760000 z Li1[{-z,-1}] Log[4]^2 Log[1-z]+36928188 z Log[8] Log[1-z]+1014593760 z^2 Log[8] Log[1-z]-72855000 z^3 Log[8] Log[1-z]+10950000 z^4 Log[8] Log[1-z]-1822500 z^5 Log[8] Log[1-z]+77760000 z Li1[{-z,1,-1}] Log[8] Log[1-z]+272160000 z Li1[{-z,1,1,-1}] Log[8] Log[1-z]-25920000 \[Pi]^2 z Log[2] Log[8] Log[1-z]+51840000 z Log[2]^3 Log[8] Log[1-z]+25920000 \[Pi]^2 z Log[32] Log[1-z]-25920000 \[Pi]^2 z^2 Log[32] Log[1-z]-155520000 z^2 Li1[{-z,-1}] Log[32] Log[1-z]-622080000 Log[2]^2 Log[32] Log[1-z]+311040000 z^2 Log[2]^2 Log[32] Log[1-z]-207360000 z^4 Log[2]^2 Log[32] Log[1-z]-547670000 Log[64] Log[1-z]-1276991142 z Log[64] Log[1-z]-227994240 z^2 Log[64] Log[1-z]+66364960 z^3 Log[64] Log[1-z]+177244320 z^4 Log[64] Log[1-z]+4344480 z^5 Log[64] Log[1-z]+114067872 z^6 Log[64] Log[1-z]-458940000 z Li1[{-z,-1}] Log[64] Log[1-z]+82080000 z^3 Li1[{-z,-1}] Log[64] Log[1-z]+20880000 z^4 Li1[{-z,-1}] Log[64] Log[1-z]+84780000 z Li1[{-z,-1,1}] Log[64] Log[1-z]-127440000 z^3 Li1[{-z,-1,1}] Log[64] Log[1-z]+127440000 z^4 Li1[{-z,-1,1}] Log[64] Log[1-z]+135900000 z Li1[{-z,1,-1}] Log[64] Log[1-z]+77760000 z^4 Li1[{-z,1,-1}] Log[64] Log[1-z]-95040000 z Li1[{-z,1,1,-1}] Log[64] Log[1-z]-390636000 z^2 Log[2] Log[64] Log[1-z]-40446000 z^3 Log[2] Log[64] Log[1-z]+19188000 z^4 Log[2] Log[64] Log[1-z]+14067000 z^5 Log[2] Log[64] Log[1-z]-62208000 z^6 Log[2] Log[64] Log[1-z]-157770000 Log[4] Log[64] Log[1-z]+463859100 z Log[4] Log[64] Log[1-z]-91260000 z^2 Log[4] Log[64] Log[1-z]+51615000 z^3 Log[4] Log[64] Log[1-z]-20880000 z^4 Log[4] Log[64] Log[1-z]-2497500 z^5 Log[4] Log[64] Log[1-z]+15552000 z^6 Log[4] Log[64] Log[1-z]-64800000 z Li1[{-z,-1}] Log[4] Log[64] Log[1-z]+25920000 \[Pi]^2 z^3 Log[128] Log[1-z]+207360000 z^4 Log[2]^2 Log[128] Log[1-z]-77760000 Log[256] Log[1-z]+12960000 z^2 Log[256] Log[1-z]-25920000 z^3 Log[256] Log[1-z]-8640000 z^4 Log[256] Log[1-z]-311040000 z^3 Log[2]^2 Log[512] Log[1-z]+211505000 Log[4096] Log[1-z]+25920000 \[Pi]^2 Log[4096] Log[1-z]-1058281330 z Log[4096] Log[1-z]+657169800 z^2 Log[4096] Log[1-z]-78502840 z^3 Log[4096] Log[1-z]+23826800 z^4 Log[4096] Log[1-z]+21011580 z^5 Log[4096] Log[1-z]+6588000 z^6 Log[4096] Log[1-z]+155520000 Li1[{-z,-1}] Log[4096] Log[1-z]+136980000 z Li1[{-z,-1}] Log[4096] Log[1-z]+41040000 z^3 Li1[{-z,-1}] Log[4096] Log[1-z]-3600000 z^4 Li1[{-z,-1}] Log[4096] Log[1-z]-99900000 z Li1[{-z,-1,1}] Log[4096] Log[1-z]-108000000 z^3 Li1[{-z,-1,1}] Log[4096] Log[1-z]+108000000 z^4 Li1[{-z,-1,1}] Log[4096] Log[1-z]-354780000 z Li1[{-z,1,-1}] Log[4096] Log[1-z]-45360000 z Li1[{-z,1,1,-1}] Log[4096] Log[1-z]-338796000 z^2 Log[2] Log[4096] Log[1-z]+13986000 z^3 Log[2] Log[4096] Log[1-z]-12492000 z^4 Log[2] Log[4096] Log[1-z]+243000 z^5 Log[2] Log[4096] Log[1-z]-46170000 Log[4] Log[4096] Log[1-z]+255491100 z Log[4] Log[4096] Log[1-z]-19980000 z^2 Log[4] Log[4096] Log[1-z]+24975000 z^3 Log[4] Log[4096] Log[1-z]+1440000 z^4 Log[4] Log[4096] Log[1-z]+1822500 z^5 Log[4] Log[4096] Log[1-z]-34310000 Log[262144] Log[1-z]+838089130 z Log[262144] Log[1-z]-655634400 z^2 Log[262144] Log[1-z]+85146400 z^3 Log[262144] Log[1-z]-19584800 z^4 Log[262144] Log[1-z]-19036800 z^5 Log[262144] Log[1-z]-6588000 z^6 Log[262144] Log[1-z]+99900000 z Li1[{-z,-1}] Log[262144] Log[1-z]-34560000 z^3 Li1[{-z,-1}] Log[262144] Log[1-z]+3600000 z^4 Li1[{-z,-1}] Log[262144] Log[1-z]+116100000 z Li1[{-z,-1,1}] Log[262144] Log[1-z]+88560000 z^3 Li1[{-z,-1,1}] Log[262144] Log[1-z]-88560000 z^4 Li1[{-z,-1,1}] Log[262144] Log[1-z]+178740000 z Li1[{-z,1,-1}] Log[262144] Log[1-z]+338796000 z^2 Log[2] Log[262144] Log[1-z]-13986000 z^3 Log[2] Log[262144] Log[1-z]+12492000 z^4 Log[2] Log[262144] Log[1-z]-243000 z^5 Log[2] Log[262144] Log[1-z]+46170000 Log[4] Log[262144] Log[1-z]-255491100 z Log[4] Log[262144] Log[1-z]+19980000 z^2 Log[4] Log[262144] Log[1-z]-24975000 z^3 Log[4] Log[262144] Log[1-z]-1440000 z^4 Log[4] Log[262144] Log[1-z]-1822500 z^5 Log[4] Log[262144] Log[1-z]+107242500 Log[16777216] Log[1-z]-367135560 z Log[16777216] Log[1-z]+267923700 z^2 Log[16777216] Log[1-z]-40946640 z^3 Log[16777216] Log[1-z]+5397600 z^4 Log[16777216] Log[1-z]-5755320 z^5 Log[16777216] Log[1-z]-2592000 z^6 Log[16777216] Log[1-z]+119520000 z Li1[{-z,-1}] Log[16777216] Log[1-z]+12960000 z^3 Li1[{-z,-1}] Log[16777216] Log[1-z]+12960000 z^4 Li1[{-z,-1}] Log[16777216] Log[1-z]-45360000 z Li1[{-z,-1,1}] Log[16777216] Log[1-z]-60480000 z Li1[{-z,1,-1}] Log[16777216] Log[1-z]+103680000 z Li1[{-z,1,1,-1}] Log[16777216] Log[1-z]-19800000 z Log[2] Log[16777216] Log[1-z]-2160000 z^2 Log[2] Log[16777216] Log[1-z]+20520000 z^3 Log[2] Log[16777216] Log[1-z]+1440000 z^4 Log[2] Log[16777216] Log[1-z]-12960000 z Li1[{-z,-1}] Log[2] Log[16777216] Log[1-z]+12960000 z^4 Li1[{-z,-1}] Log[2] Log[16777216] Log[1-z]+6480000 Log[4] Log[16777216] Log[1-z]+1080000 z^2 Log[4] Log[16777216] Log[1-z]-10260000 z^3 Log[4] Log[16777216] Log[1-z]-720000 z^4 Log[4] Log[16777216] Log[1-z]-6480000 z Li1[{-z,-1}] Log[4] Log[16777216] Log[1-z]-6480000 z^4 Li1[{-z,-1}] Log[4] Log[16777216] Log[1-z]+109815000 Log[68719476736] Log[1-z]-142790733 z Log[68719476736] Log[1-z]+116418240 z^2 Log[68719476736] Log[1-z]-14823750 z^3 Log[68719476736] Log[1-z]+4840680 z^4 Log[68719476736] Log[1-z]-2162430 z^5 Log[68719476736] Log[1-z]-5184000 z^6 Log[68719476736] Log[1-z]+53280000 z Li1[{-z,-1}] Log[68719476736] Log[1-z]-4320000 z^4 Li1[{-z,-1}] Log[68719476736] Log[1-z]-29160000 z Li1[{-z,-1,1}] Log[68719476736] Log[1-z]-111240000 z Li1[{-z,1,-1}] Log[68719476736] Log[1-z]+22680000 z Li1[{-z,1,1,-1}] Log[68719476736] Log[1-z]-17520000 Log[2] Log[68719476736] Log[1-z]-60096000 z Log[2] Log[68719476736] Log[1-z]+32400000 z^2 Log[2] Log[68719476736] Log[1-z]+192000 z^3 Log[2] Log[68719476736] Log[1-z]+8640000 z^4 Log[2] Log[68719476736] Log[1-z]-864000 z^5 Log[2] Log[68719476736] Log[1-z]+5184000 z^6 Log[2] Log[68719476736] Log[1-z]+12960000 z Li1[{-z,-1}] Log[2] Log[68719476736] Log[1-z]-160815000 Log[281474976710656] Log[1-z]+326181693 z Log[281474976710656] Log[1-z]-253031040 z^2 Log[281474976710656] Log[1-z]+4991460 z^3 Log[281474976710656] Log[1-z]-27122280 z^4 Log[281474976710656] Log[1-z]+2335230 z^5 Log[281474976710656] Log[1-z]+15552000 z^6 Log[281474976710656] Log[1-z]-191520000 z Li1[{-z,-1}] Log[281474976710656] Log[1-z]+6480000 z Li1[{-z,-1,1}] Log[281474976710656] Log[1-z]+146880000 z Li1[{-z,1,-1}] Log[281474976710656] Log[1-z]-22680000 z Li1[{-z,1,1,-1}] Log[281474976710656] Log[1-z]-2430000 z^4 Log[4] Log[281474976710656] Log[1-z]+30900000 Log[1152921504606846976] Log[1-z]-38160000 z Log[1152921504606846976] Log[1-z]+40440000 z^2 Log[1152921504606846976] Log[1-z]-2190000 z^3 Log[1152921504606846976] Log[1-z]+2020000 z^4 Log[1152921504606846976] Log[1-z]+135000 z^5 Log[1152921504606846976] Log[1-z]+44640000 z Li1[{-z,-1}] Log[1152921504606846976] Log[1-z]+7560000 z Li1[{-z,-1,1}] Log[1152921504606846976] Log[1-z]-7560000 z Li1[{-z,1,-1}] Log[1152921504606846976] Log[1-z]+73375000 Log[4722366482869645213696] Log[1-z]-212635327 z Log[4722366482869645213696] Log[1-z]+193393560 z^2 Log[4722366482869645213696] Log[1-z]-18869840 z^3 Log[4722366482869645213696] Log[1-z]+3781920 z^4 Log[4722366482869645213696] Log[1-z]-455625 z^5 Log[4722366482869645213696] Log[1-z]+59520000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1-z]-4320000 z^3 Li1[{-z,-1}] Log[4722366482869645213696] Log[1-z]+4320000 z^4 Li1[{-z,-1}] Log[4722366482869645213696] Log[1-z]-12960000 z Li1[{-z,-1,1}] Log[4722366482869645213696] Log[1-z]-23040000 z Li1[{-z,1,-1}] Log[4722366482869645213696] Log[1-z]+23760000 z Li1[{-z,1,1,-1}] Log[4722366482869645213696] Log[1-z]-32455000 Log[19342813113834066795298816] Log[1-z]+136912687 z Log[19342813113834066795298816] Log[1-z]-127158360 z^2 Log[19342813113834066795298816] Log[1-z]+16383440 z^3 Log[19342813113834066795298816] Log[1-z]-447520 z^4 Log[19342813113834066795298816] Log[1-z]+725625 z^5 Log[19342813113834066795298816] Log[1-z]+2400000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1-z]+2160000 z^3 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1-z]+720000 z^4 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1-z]+23760000 z Li1[{-z,-1,1}] Log[19342813113834066795298816] Log[1-z]+7920000 z Li1[{-z,1,-1}] Log[19342813113834066795298816] Log[1-z]-23760000 z Li1[{-z,1,1,-1}] Log[19342813113834066795298816] Log[1-z]-1440000 Log[22300745198530623141535718272648361505980416] Log[1-z]-3600000 z^2 Log[22300745198530623141535718272648361505980416] Log[1-z]+360000 z^3 Log[22300745198530623141535718272648361505980416] Log[1-z]-480000 z^4 Log[22300745198530623141535718272648361505980416] Log[1-z]-4320000 z Li1[{-z,-1}] Log[22300745198530623141535718272648361505980416] Log[1-z]-4320000 z^2 Li1[{-z,-1}] Log[105312291668557186697918027683670432318895095400549111254310977536] Log[1-z]-25920000 \[Pi]^2 Log[1-z]^2-311040000 Li1[{-z,-1}] Log[1-z]^2-155520000 z Li1[{-z,-1,1}] Log[1-z]^2-25920000 Log[2] Log[1-z]^2+980501760 z Log[2] Log[1-z]^2-64800000 \[Pi]^2 z Log[2] Log[1-z]^2-219542400 z^2 Log[2] Log[1-z]^2+1926720000 z^3 Log[2] Log[1-z]^2+64800000 \[Pi]^2 z^3 Log[2] Log[1-z]^2-2358988200 z^4 Log[2] Log[1-z]^2-90720000 \[Pi]^2 z^4 Log[2] Log[1-z]^2+519501600 z^5 Log[2] Log[1-z]^2-281776320 z^6 Log[2] Log[1-z]^2-388800000 z Li1[{-z,-1}] Log[2] Log[1-z]^2+388800000 z^3 Li1[{-z,-1}] Log[2] Log[1-z]^2+622080000 Log[2]^2 Log[1-z]^2+155520000 z Log[2]^2 Log[1-z]^2+155520000 z Log[2]^3 Log[1-z]^2-777600000 z^3 Log[2]^3 Log[1-z]^2+1399680000 z^4 Log[2]^3 Log[1-z]^2+181440000 Log[4] Log[1-z]^2-513000000 z Log[4] Log[1-z]^2+25920000 z^2 Log[4] Log[1-z]^2+194400000 z^3 Log[4] Log[1-z]^2+43200000 z^4 Log[4] Log[1-z]^2+145800000 z^5 Log[4] Log[1-z]^2+77760000 Log[4]^2 Log[1-z]^2-25920000 z Log[4]^2 Log[1-z]^2-12960000 \[Pi]^2 z^3 Log[32] Log[1-z]^2-77760000 z^3 Li1[{-z,-1}] Log[32] Log[1-z]^2-311040000 z Log[2]^2 Log[32] Log[1-z]^2+155520000 z^3 Log[2]^2 Log[32] Log[1-z]^2+143445000 Log[64] Log[1-z]^2-151432180 z Log[64] Log[1-z]^2-76020000 z^2 Log[64] Log[1-z]^2-16867200 z^3 Log[64] Log[1-z]^2+15872800 z^4 Log[64] Log[1-z]^2-2613600 z^5 Log[64] Log[1-z]^2+5501280 z^6 Log[64] Log[1-z]^2+119178000 z Log[2] Log[64] Log[1-z]^2-191160000 z^2 Log[2] Log[64] Log[1-z]^2+48060000 z^3 Log[2] Log[64] Log[1-z]^2-27000000 z^4 Log[2] Log[64] Log[1-z]^2-2160000 Log[4] Log[64] Log[1-z]^2-78885000 z Log[4] Log[64] Log[1-z]^2+91260000 z^2 Log[4] Log[64] Log[1-z]^2-36990000 z^3 Log[4] Log[64] Log[1-z]^2+12060000 z^4 Log[4] Log[64] Log[1-z]^2+12960000 \[Pi]^2 z^4 Log[128] Log[1-z]^2-38880000 z Log[256] Log[1-z]^2+19440000 z^3 Log[256] Log[1-z]^2-19440000 z^4 Log[256] Log[1-z]^2-155520000 z^4 Log[2]^2 Log[512] Log[1-z]^2+51285000 Log[4096] Log[1-z]^2-44389820 z Log[4096] Log[1-z]^2+12960000 \[Pi]^2 z Log[4096] Log[1-z]^2+10233600 z^2 Log[4096] Log[1-z]^2+58777200 z^3 Log[4096] Log[1-z]^2+32067200 z^4 Log[4096] Log[1-z]^2+63517500 z^5 Log[4096] Log[1-z]^2+20730720 z^6 Log[4096] Log[1-z]^2+77760000 z Li1[{-z,-1}] Log[4096] Log[1-z]^2+85914000 z Log[2] Log[4096] Log[1-z]^2+43740000 z^3 Log[2] Log[4096] Log[1-z]^2-18360000 z^4 Log[2] Log[4096] Log[1-z]^2+1728000 z^6 Log[2] Log[4096] Log[1-z]^2-23085000 z Log[4] Log[4096] Log[1-z]^2+43740000 z^2 Log[4] Log[4096] Log[1-z]^2-21870000 z^3 Log[4] Log[4096] Log[1-z]^2+4860000 z^4 Log[4] Log[4096] Log[1-z]^2-64245000 Log[262144] Log[1-z]^2+191698100 z Log[262144] Log[1-z]^2+85980000 z^2 Log[262144] Log[1-z]^2-18576000 z^3 Log[262144] Log[1-z]^2+37112500 z^4 Log[262144] Log[1-z]^2-60480000 z^5 Log[262144] Log[1-z]^2-85914000 z Log[2] Log[262144] Log[1-z]^2-43740000 z^3 Log[2] Log[262144] Log[1-z]^2+18360000 z^4 Log[2] Log[262144] Log[1-z]^2+23085000 z Log[4] Log[262144] Log[1-z]^2-43740000 z^2 Log[4] Log[262144] Log[1-z]^2+21870000 z^3 Log[4] Log[262144] Log[1-z]^2-4860000 z^4 Log[4] Log[262144] Log[1-z]^2-16920000 Log[16777216] Log[1-z]^2-84627120 z Log[16777216] Log[1-z]^2-28395000 z^2 Log[16777216] Log[1-z]^2-43624800 z^3 Log[16777216] Log[1-z]^2+23205000 z^4 Log[16777216] Log[1-z]^2-4758750 z^5 Log[16777216] Log[1-z]^2-6480000 z Log[2] Log[16777216] Log[1-z]^2-6480000 z^3 Log[2] Log[16777216] Log[1-z]^2+12960000 z^4 Log[2] Log[16777216] Log[1-z]^2+3240000 z Log[4] Log[16777216] Log[1-z]^2+3240000 z^3 Log[4] Log[16777216] Log[1-z]^2-6480000 z^4 Log[4] Log[16777216] Log[1-z]^2-1440000 Log[68719476736] Log[1-z]^2+44055480 z Log[68719476736] Log[1-z]^2-11970000 z^2 Log[68719476736] Log[1-z]^2-21195000 z^3 Log[68719476736] Log[1-z]^2+15990000 z^4 Log[68719476736] Log[1-z]^2-1012500 z^5 Log[68719476736] Log[1-z]^2+5040000 Log[2] Log[68719476736] Log[1-z]^2+2976000 z Log[2] Log[68719476736] Log[1-z]^2-2880000 z^2 Log[2] Log[68719476736] Log[1-z]^2-960000 z^4 Log[2] Log[68719476736] Log[1-z]^2-576000 z^6 Log[2] Log[68719476736] Log[1-z]^2+720000 z^3 Log[64] Log[68719476736] Log[1-z]^2+16200000 z^2 Log[2] Log[4398046511104] Log[1-z]^2-28080000 Log[281474976710656] Log[1-z]^2-80407500 z Log[281474976710656] Log[1-z]^2+99810000 z^2 Log[281474976710656] Log[1-z]^2-38565000 z^3 Log[281474976710656] Log[1-z]^2+3570000 z^4 Log[281474976710656] Log[1-z]^2-10327500 z^5 Log[281474976710656] Log[1-z]^2+2430000 z^5 Log[2] Log[281474976710656] Log[1-z]^2-1215000 z^5 Log[4] Log[281474976710656] Log[1-z]^2+2160000 Log[1152921504606846976] Log[1-z]^2+15450000 z Log[1152921504606846976] Log[1-z]^2-19080000 z^2 Log[1152921504606846976] Log[1-z]^2+4140000 z^3 Log[1152921504606846976] Log[1-z]^2-1320000 z^4 Log[1152921504606846976] Log[1-z]^2+810000 z^5 Log[1152921504606846976] Log[1-z]^2+2160000 Log[4722366482869645213696] Log[1-z]^2+1649120 z Log[4722366482869645213696] Log[1-z]^2-11097600 z^2 Log[4722366482869645213696] Log[1-z]^2+14565000 z^3 Log[4722366482869645213696] Log[1-z]^2+670000 z^4 Log[4722366482869645213696] Log[1-z]^2+607500 z^5 Log[4722366482869645213696] Log[1-z]^2+2880000 Log[19342813113834066795298816] Log[1-z]^2+27760480 z Log[19342813113834066795298816] Log[1-z]^2-33110400 z^2 Log[19342813113834066795298816] Log[1-z]^2-4485000 z^3 Log[19342813113834066795298816] Log[1-z]^2-1150000 z^4 Log[19342813113834066795298816] Log[1-z]^2+1012500 z^5 Log[19342813113834066795298816] Log[1-z]^2-720000 z Log[22300745198530623141535718272648361505980416] Log[1-z]^2+720000 z^4 Log[22300745198530623141535718272648361505980416] Log[1-z]^2-4320000 \[Pi]^2 z Log[1-z]^3-51840000 z Li1[{-z,-1}] Log[1-z]^3-103680000 Log[2] Log[1-z]^3+298080000 z Log[2] Log[1-z]^3-233280000 z^2 Log[2] Log[1-z]^3+233280000 z^3 Log[2] Log[1-z]^3+103680000 z Log[2]^2 Log[1-z]^3+90720000 z Log[4] Log[1-z]^3+12960000 z Log[4]^2 Log[1-z]^3+71722500 z Log[64] Log[1-z]^3+4320000 z Log[2] Log[64] Log[1-z]^3-1080000 z Log[4] Log[64] Log[1-z]^3+25642500 z Log[4096] Log[1-z]^3-4320000 z Log[2] Log[4096] Log[1-z]^3-32122500 z Log[262144] Log[1-z]^3+12960000 z^2 Log[262144] Log[1-z]^3+4320000 z Log[2] Log[262144] Log[1-z]^3-8460000 z Log[16777216] Log[1-z]^3-720000 z Log[68719476736] Log[1-z]^3+360000 z Log[2] Log[68719476736] Log[1-z]^3-2160000 z^4 Log[2] Log[68719476736] Log[1-z]^3+360000 z^4 Log[64] Log[68719476736] Log[1-z]^3-14040000 z Log[281474976710656] Log[1-z]^3+1080000 z Log[1152921504606846976] Log[1-z]^3+1080000 z Log[4722366482869645213696] Log[1-z]^3-3240000 z^3 Log[4722366482869645213696] Log[1-z]^3+1440000 z Log[19342813113834066795298816] Log[1-z]^3-12960000 z Log[2] Log[1-z]^4-103680000 \[Pi]^2 Log[1+z]+622080000 z Log[1+z]-103680000 \[Pi]^2 z Log[1+z]+5400000 \[Pi]^4 z Log[1+z]+1244160000 z Li[{2,1},{-1,1}] Log[1+z]+1244160000 z Li[{2,1},{z,-1}] Log[1+z]-1866240000 Li1[{-z,-1}] Log[1+z]-622080000 z Li1[{-z,-1}] Log[1+z]+64800000 \[Pi]^2 z Li1[{-z,-1}] Log[1+z]+1244160000 z Li1[{-1,1,-1}] Log[1+z]-311040000 Li1[{-z,-1,1}] Log[1+z]-622080000 z Li1[{-z,-1,1}] Log[1+z]+311040000 Li1[{-z,1,-1}] Log[1+z]-1244160000 z Li1[{-z,1,-1}] Log[1+z]+311040000 z Li1[{-1,-1,1,1}] Log[1+z]-311040000 z Li1[{-1,1,1,-1}] Log[1+z]-77760000 z Li1[{-z,-1,1,-1}] Log[1+z]-311040000 z Li1[{-z,-1,1,1}] Log[1+z]+155520000 z Li1[{-z,1,1,-1}] Log[1+z]-19239660000 Log[2] Log[1+z]+15687470268 z Log[2] Log[1+z]+440640000 \[Pi]^2 z Log[2] Log[1+z]+12094388640 z^2 Log[2] Log[1+z]+129600000 \[Pi]^2 z^2 Log[2] Log[1+z]-2557621440 z^3 Log[2] Log[1+z]-440640000 \[Pi]^2 z^3 Log[2] Log[1+z]+845655120 z^4 Log[2] Log[1+z]+309889260 z^5 Log[2] Log[1+z]+693556992 z^6 Log[2] Log[1+z]+16602969600 z Li1[{-z,-1}] Log[2] Log[1+z]-155520000 z^2 Li1[{-z,-1}] Log[2] Log[1+z]-466560000 z^3 Li1[{-z,-1}] Log[2] Log[1+z]+311040000 z^4 Li1[{-z,-1}] Log[2] Log[1+z]+1399680000 z Li1[{-z,-1,1}] Log[2] Log[1+z]-311040000 z^3 Li1[{-z,-1,1}] Log[2] Log[1+z]+466560000 z^4 Li1[{-z,-1,1}] Log[2] Log[1+z]-3265920000 Li1[{-z,1,-1}] Log[2] Log[1+z]-466560000 z Li1[{-z,1,-1}] Log[2] Log[1+z]-311040000 z^3 Li1[{-z,1,-1}] Log[2] Log[1+z]+466560000 z^4 Li1[{-z,1,-1}] Log[2] Log[1+z]+1632960000 z Li1[{-z,1,1,-1}] Log[2] Log[1+z]+3110400000 Log[2]^2 Log[1+z]+3110400000 z Log[2]^2 Log[1+z]-453600000 \[Pi]^2 z Log[2]^2 Log[1+z]-1555200000 z Li1[{-z,-1}] Log[2]^2 Log[1+z]-8709120000 z Log[2]^3 Log[1+z]-933120000 z^2 Log[2]^3 Log[1+z]+6220800000 z^3 Log[2]^3 Log[1+z]+207360000 z^4 Log[2]^3 Log[1+z]+4199040000 z Log[2]^4 Log[1+z]+2594160000 Log[4] Log[1+z]-1849140000 z Log[4] Log[1+z]+1861920000 z^2 Log[4] Log[1+z]+562680000 z^3 Log[4] Log[1+z]+173520000 z^4 Log[4] Log[1+z]-37260000 z^5 Log[4] Log[1+z]+186624000 z^6 Log[4] Log[1+z]-155520000 Li1[{-z,-1}] Log[4] Log[1+z]-220320000 z Li1[{-z,-1}] Log[4] Log[1+z]-388800000 z^2 Li1[{-z,-1}] Log[4] Log[1+z]+505440000 z^3 Li1[{-z,-1}] Log[4] Log[1+z]+181440000 z^4 Li1[{-z,-1}] Log[4] Log[1+z]+77760000 z Li1[{-z,-1,1}] Log[4] Log[1+z]-77760000 z^3 Li1[{-z,-1,1}] Log[4] Log[1+z]+233280000 z Li1[{-z,1,-1}] Log[4] Log[1+z]+155520000 z^3 Li1[{-z,1,-1}] Log[4] Log[1+z]+622080000 Log[2]^2 Log[4] Log[1+z]-311040000 z^2 Log[2]^2 Log[4] Log[1+z]-155520000 z^3 Log[2]^2 Log[4] Log[1+z]+103680000 z^4 Log[2]^2 Log[4] Log[1+z]-414720000 Log[4]^2 Log[1+z]+190080000 z Log[4]^2 Log[1+z]-155520000 z Li1[{-z,-1}] Log[4]^2 Log[1+z]-2116620000 Log[8] Log[1+z]-2046997692 z Log[8] Log[1+z]-1028828160 z^2 Log[8] Log[1+z]+21735000 z^3 Log[8] Log[1+z]+3630000 z^4 Log[8] Log[1+z]+1822500 z^5 Log[8] Log[1+z]+155520000 Li1[{-z,-1}] Log[8] Log[1+z]+544320000 Li1[{-z,1,-1}] Log[8] Log[1+z]-77760000 z Li1[{-z,1,-1}] Log[8] Log[1+z]-272160000 z Li1[{-z,1,1,-1}] Log[8] Log[1+z]-25920000 \[Pi]^2 z Log[2] Log[8] Log[1+z]+51840000 z Log[2]^3 Log[8] Log[1+z]+25920000 \[Pi]^2 z Log[32] Log[1+z]-25920000 \[Pi]^2 z^2 Log[32] Log[1+z]+622080000 Log[2]^2 Log[32] Log[1+z]+311040000 z^2 Log[2]^2 Log[32] Log[1+z]+207360000 z^4 Log[2]^2 Log[32] Log[1+z]+2518480000 Log[64] Log[1+z]+210954438 z Log[64] Log[1+z]-204555360 z^2 Log[64] Log[1+z]+119444000 z^3 Log[64] Log[1+z]-121473120 z^4 Log[64] Log[1+z]+69372000 z^5 Log[64] Log[1+z]-101444832 z^6 Log[64] Log[1+z]+271800000 Li1[{-z,-1}] Log[64] Log[1+z]-1071733200 z Li1[{-z,-1}] Log[64] Log[1+z]-82080000 z^3 Li1[{-z,-1}] Log[64] Log[1+z]-20880000 z^4 Li1[{-z,-1}] Log[64] Log[1+z]-84780000 z Li1[{-z,-1,1}] Log[64] Log[1+z]+127440000 z^3 Li1[{-z,-1,1}] Log[64] Log[1+z]-127440000 z^4 Li1[{-z,-1,1}] Log[64] Log[1+z]-190080000 Li1[{-z,1,-1}] Log[64] Log[1+z]-135900000 z Li1[{-z,1,-1}] Log[64] Log[1+z]-77760000 z^4 Li1[{-z,1,-1}] Log[64] Log[1+z]+95040000 z Li1[{-z,1,1,-1}] Log[64] Log[1+z]-304236000 z^2 Log[2] Log[64] Log[1+z]+23166000 z^3 Log[2] Log[64] Log[1+z]-38412000 z^4 Log[2] Log[64] Log[1+z]-14067000 z^5 Log[2] Log[64] Log[1+z]+62208000 z^6 Log[2] Log[64] Log[1+z]-207360000 z Li1[{-z,-1}] Log[2] Log[64] Log[1+z]+233280000 z Li1[{-z,-1,1}] Log[2] Log[64] Log[1+z]+116640000 z Li1[{-z,1,-1}] Log[2] Log[64] Log[1+z]-123210000 Log[4] Log[64] Log[1+z]-197171100 z Log[4] Log[64] Log[1+z]+59940000 z^2 Log[4] Log[64] Log[1+z]-42975000 z^3 Log[4] Log[64] Log[1+z]+20880000 z^4 Log[4] Log[64] Log[1+z]+2497500 z^5 Log[4] Log[64] Log[1+z]-15552000 z^6 Log[4] Log[64] Log[1+z]+64800000 z Li1[{-z,-1}] Log[4] Log[64] Log[1+z]-1244160000 Log[2]^2 Log[128] Log[1+z]-207360000 z^4 Log[2]^2 Log[128] Log[1+z]-25920000 Log[256] Log[1+z]+64800000 z^2 Log[256] Log[1+z]-77760000 z^3 Log[256] Log[1+z]+8640000 z^4 Log[256] Log[1+z]+369665000 Log[4096] Log[1+z]+25920000 \[Pi]^2 Log[4096] Log[1+z]+1362698450 z Log[4096] Log[1+z]+721716600 z^2 Log[4096] Log[1+z]+165042040 z^3 Log[4096] Log[1+z]+97442800 z^4 Log[4096] Log[1+z]+67894020 z^5 Log[4096] Log[1+z]-6588000 z^6 Log[4096] Log[1+z]-709560000 Li1[{-z,-1}] Log[4096] Log[1+z]+51562800 z Li1[{-z,-1}] Log[4096] Log[1+z]-41040000 z^3 Li1[{-z,-1}] Log[4096] Log[1+z]+3600000 z^4 Li1[{-z,-1}] Log[4096] Log[1+z]+99900000 z Li1[{-z,-1,1}] Log[4096] Log[1+z]+108000000 z^3 Li1[{-z,-1,1}] Log[4096] Log[1+z]-108000000 z^4 Li1[{-z,-1,1}] Log[4096] Log[1+z]-90720000 Li1[{-z,1,-1}] Log[4096] Log[1+z]+354780000 z Li1[{-z,1,-1}] Log[4096] Log[1+z]+45360000 z Li1[{-z,1,1,-1}] Log[4096] Log[1+z]-269676000 z^2 Log[2] Log[4096] Log[1+z]+3294000 z^3 Log[2] Log[4096] Log[1+z]-6732000 z^4 Log[2] Log[4096] Log[1+z]-243000 z^5 Log[2] Log[4096] Log[1+z]+233280000 z Li1[{-z,-1,1}] Log[2] Log[4096] Log[1+z]+116640000 z Li1[{-z,1,-1}] Log[2] Log[4096] Log[1+z]-93690000 Log[4] Log[4096] Log[1+z]-252611100 z Log[4] Log[4096] Log[1+z]-54540000 z^2 Log[4] Log[4096] Log[1+z]-33615000 z^3 Log[4] Log[4096] Log[1+z]-1440000 z^4 Log[4] Log[4096] Log[1+z]-1822500 z^5 Log[4] Log[4096] Log[1+z]+25920000 \[Pi]^2 z^3 Log[131072] Log[1+z]-124160000 Log[262144] Log[1+z]-1242036170 z Log[262144] Log[1+z]-781629600 z^2 Log[262144] Log[1+z]-173096800 z^3 Log[262144] Log[1+z]-103175200 z^4 Log[262144] Log[1+z]-66758400 z^5 Log[262144] Log[1+z]+6588000 z^6 Log[262144] Log[1+z]+357480000 Li1[{-z,-1}] Log[262144] Log[1+z]-318078000 z Li1[{-z,-1}] Log[262144] Log[1+z]+34560000 z^3 Li1[{-z,-1}] Log[262144] Log[1+z]-3600000 z^4 Li1[{-z,-1}] Log[262144] Log[1+z]-116100000 z Li1[{-z,-1,1}] Log[262144] Log[1+z]-88560000 z^3 Li1[{-z,-1,1}] Log[262144] Log[1+z]+88560000 z^4 Li1[{-z,-1,1}] Log[262144] Log[1+z]-178740000 z Li1[{-z,1,-1}] Log[262144] Log[1+z]+269676000 z^2 Log[2] Log[262144] Log[1+z]-3294000 z^3 Log[2] Log[262144] Log[1+z]+6732000 z^4 Log[2] Log[262144] Log[1+z]+243000 z^5 Log[2] Log[262144] Log[1+z]-233280000 z Li1[{-z,-1,1}] Log[2] Log[262144] Log[1+z]-116640000 z Li1[{-z,1,-1}] Log[2] Log[262144] Log[1+z]+93690000 Log[4] Log[262144] Log[1+z]+252611100 z Log[4] Log[262144] Log[1+z]+54540000 z^2 Log[4] Log[262144] Log[1+z]+33615000 z^3 Log[4] Log[262144] Log[1+z]+1440000 z^4 Log[4] Log[262144] Log[1+z]+1822500 z^5 Log[4] Log[262144] Log[1+z]-311040000 z^3 Log[2]^2 Log[524288] Log[1+z]+191797500 Log[16777216] Log[1+z]-190253880 z Log[16777216] Log[1+z]-299445300 z^2 Log[16777216] Log[1+z]+93060240 z^3 Log[16777216] Log[1+z]-22125000 z^4 Log[16777216] Log[1+z]+90000 z^5 Log[16777216] Log[1+z]+2592000 z^6 Log[16777216] Log[1+z]-95040000 Li1[{-z,-1}] Log[16777216] Log[1+z]-119520000 z Li1[{-z,-1}] Log[16777216] Log[1+z]-12960000 z^3 Li1[{-z,-1}] Log[16777216] Log[1+z]-12960000 z^4 Li1[{-z,-1}] Log[16777216] Log[1+z]+45360000 z Li1[{-z,-1,1}] Log[16777216] Log[1+z]+207360000 Li1[{-z,1,-1}] Log[16777216] Log[1+z]+60480000 z Li1[{-z,1,-1}] Log[16777216] Log[1+z]-103680000 z Li1[{-z,1,1,-1}] Log[16777216] Log[1+z]-9000000 z Log[2] Log[16777216] Log[1+z]-36720000 z^2 Log[2] Log[16777216] Log[1+z]-29160000 z^3 Log[2] Log[16777216] Log[1+z]-1440000 z^4 Log[2] Log[16777216] Log[1+z]-12960000 z Li1[{-z,-1}] Log[2] Log[16777216] Log[1+z]-12960000 z^4 Li1[{-z,-1}] Log[2] Log[16777216] Log[1+z]+17280000 Log[4] Log[16777216] Log[1+z]+12960000 z Log[4] Log[16777216] Log[1+z]+18360000 z^2 Log[4] Log[16777216] Log[1+z]+14580000 z^3 Log[4] Log[16777216] Log[1+z]+720000 z^4 Log[4] Log[16777216] Log[1+z]+6480000 z Li1[{-z,-1}] Log[4] Log[16777216] Log[1+z]+6480000 z^4 Li1[{-z,-1}] Log[4] Log[16777216] Log[1+z]-75810000 Log[68719476736] Log[1+z]+20603277 z Log[68719476736] Log[1+z]-63334440 z^2 Log[68719476736] Log[1+z]+16803750 z^3 Log[68719476736] Log[1+z]-4095480 z^4 Log[68719476736] Log[1+z]-2199375 z^5 Log[68719476736] Log[1+z]+5184000 z^6 Log[68719476736] Log[1+z]-222480000 Li1[{-z,-1}] Log[68719476736] Log[1+z]-53280000 z Li1[{-z,-1}] Log[68719476736] Log[1+z]+4320000 z^4 Li1[{-z,-1}] Log[68719476736] Log[1+z]+29160000 z Li1[{-z,-1,1}] Log[68719476736] Log[1+z]+45360000 Li1[{-z,1,-1}] Log[68719476736] Log[1+z]+111240000 z Li1[{-z,1,-1}] Log[68719476736] Log[1+z]-22680000 z Li1[{-z,1,1,-1}] Log[68719476736] Log[1+z]+32880000 Log[2] Log[68719476736] Log[1+z]-50880000 z Log[2] Log[68719476736] Log[1+z]-32400000 z^2 Log[2] Log[68719476736] Log[1+z]-192000 z^3 Log[2] Log[68719476736] Log[1+z]-8640000 z^4 Log[2] Log[68719476736] Log[1+z]+864000 z^5 Log[2] Log[68719476736] Log[1+z]-5184000 z^6 Log[2] Log[68719476736] Log[1+z]+12960000 z Li1[{-z,-1}] Log[2] Log[68719476736] Log[1+z]+111210000 Log[281474976710656] Log[1+z]+277735683 z Log[281474976710656] Log[1+z]+271227240 z^2 Log[281474976710656] Log[1+z]-5741700 z^3 Log[281474976710656] Log[1+z]+26377080 z^4 Log[281474976710656] Log[1+z]-3268350 z^5 Log[281474976710656] Log[1+z]-15552000 z^6 Log[281474976710656] Log[1+z]+293760000 Li1[{-z,-1}] Log[281474976710656] Log[1+z]+191520000 z Li1[{-z,-1}] Log[281474976710656] Log[1+z]-6480000 z Li1[{-z,-1,1}] Log[281474976710656] Log[1+z]-45360000 Li1[{-z,1,-1}] Log[281474976710656] Log[1+z]-146880000 z Li1[{-z,1,-1}] Log[281474976710656] Log[1+z]+22680000 z Li1[{-z,1,1,-1}] Log[281474976710656] Log[1+z]+2430000 z^4 Log[4] Log[281474976710656] Log[1+z]-33420000 Log[1152921504606846976] Log[1+z]-42480000 z Log[1152921504606846976] Log[1+z]-42600000 z^2 Log[1152921504606846976] Log[1+z]-4530000 z^3 Log[1152921504606846976] Log[1+z]-3100000 z^4 Log[1152921504606846976] Log[1+z]-135000 z^5 Log[1152921504606846976] Log[1+z]-15120000 Li1[{-z,-1}] Log[1152921504606846976] Log[1+z]-44640000 z Li1[{-z,-1}] Log[1152921504606846976] Log[1+z]-7560000 z Li1[{-z,-1,1}] Log[1152921504606846976] Log[1+z]+7560000 z Li1[{-z,1,-1}] Log[1152921504606846976] Log[1+z]-39410000 Log[4722366482869645213696] Log[1+z]+225597503 z Log[4722366482869645213696] Log[1+z]+189981840 z^2 Log[4722366482869645213696] Log[1+z]+3107600 z^3 Log[4722366482869645213696] Log[1+z]+3893280 z^4 Log[4722366482869645213696] Log[1+z]+455625 z^5 Log[4722366482869645213696] Log[1+z]-46080000 Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]-59520000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]+4320000 z^3 Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]-4320000 z^4 Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]+12960000 z Li1[{-z,-1,1}] Log[4722366482869645213696] Log[1+z]+47520000 Li1[{-z,1,-1}] Log[4722366482869645213696] Log[1+z]+23040000 z Li1[{-z,1,-1}] Log[4722366482869645213696] Log[1+z]-23760000 z Li1[{-z,1,1,-1}] Log[4722366482869645213696] Log[1+z]+8570000 Log[19342813113834066795298816] Log[1+z]-296820143 z Log[19342813113834066795298816] Log[1+z]-267017040 z^2 Log[19342813113834066795298816] Log[1+z]-5594000 z^3 Log[19342813113834066795298816] Log[1+z]-7227680 z^4 Log[19342813113834066795298816] Log[1+z]-725625 z^5 Log[19342813113834066795298816] Log[1+z]+15840000 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]-2400000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]-2160000 z^3 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]-720000 z^4 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]-23760000 z Li1[{-z,-1,1}] Log[19342813113834066795298816] Log[1+z]-47520000 Li1[{-z,1,-1}] Log[19342813113834066795298816] Log[1+z]-7920000 z Li1[{-z,1,-1}] Log[19342813113834066795298816] Log[1+z]+23760000 z Li1[{-z,1,1,-1}] Log[19342813113834066795298816] Log[1+z]+5760000 Log[22300745198530623141535718272648361505980416] Log[1+z]+8640000 z Log[22300745198530623141535718272648361505980416] Log[1+z]+7920000 z^2 Log[22300745198530623141535718272648361505980416] Log[1+z]+2520000 z^3 Log[22300745198530623141535718272648361505980416] Log[1+z]+480000 z^4 Log[22300745198530623141535718272648361505980416] Log[1+z]+4320000 z Li1[{-z,-1}] Log[22300745198530623141535718272648361505980416] Log[1+z]+4320000 z^2 Li1[{-z,-1}] Log[105312291668557186697918027683670432318895095400549111254310977536] Log[1+z]-622080000 Log[1-z] Log[1+z]-129600000 \[Pi]^2 Log[1-z] Log[1+z]+622080000 z Log[1-z] Log[1+z]-311040000 Li1[{-z,-1}] Log[1-z] Log[1+z]-622080000 z Li1[{-z,-1}] Log[1-z] Log[1+z]-155520000 z Li1[{-z,-1,1}] Log[1-z] Log[1+z]+155520000 z Li1[{-z,1,-1}] Log[1-z] Log[1+z]+1088640000 Log[2] Log[1-z] Log[1+z]-15402033360 z Log[2] Log[1-z] Log[1+z]+311040000 \[Pi]^2 z Log[2] Log[1-z] Log[1+z]+16033723200 z^2 Log[2] Log[1-z] Log[1+z]-9279003600 z^3 Log[2] Log[1-z] Log[1+z]+742780800 z^4 Log[2] Log[1-z] Log[1+z]-129600000 \[Pi]^2 z^4 Log[2] Log[1-z] Log[1+z]-108118800 z^5 Log[2] Log[1-z] Log[1+z]+1204243200 z^6 Log[2] Log[1-z] Log[1+z]+1088640000 z Li1[{-z,-1}] Log[2] Log[1-z] Log[1+z]-544320000 z^4 Li1[{-z,-1}] Log[2] Log[1-z] Log[1+z]-1632960000 z Li1[{-z,1,-1}] Log[2] Log[1-z] Log[1+z]+3110400000 Log[2]^2 Log[1-z] Log[1+z]+622080000 z Log[2]^2 Log[1-z] Log[1+z]-3732480000 z Log[2]^3 Log[1-z] Log[1+z]+1555200000 z^4 Log[2]^3 Log[1-z] Log[1+z]-25920000 Log[4] Log[1-z] Log[1+z]+1965600000 z Log[4] Log[1-z] Log[1+z]+311040000 z^2 Log[4] Log[1-z] Log[1+z]+272160000 z^3 Log[4] Log[1-z] Log[1+z]+648000000 z^4 Log[4] Log[1-z] Log[1+z]-233280000 z^5 Log[4] Log[1-z] Log[1+z]-77760000 z Li1[{-z,-1}] Log[4] Log[1-z] Log[1+z]-194400000 z^3 Li1[{-z,-1}] Log[4] Log[1-z] Log[1+z]+272160000 z^4 Li1[{-z,-1}] Log[4] Log[1-z] Log[1+z]+311040000 z Log[2]^2 Log[4] Log[1-z] Log[1+z]-414720000 z Log[4]^2 Log[1-z] Log[1+z]-1058310000 z Log[8] Log[1-z] Log[1+z]-912600000 z^2 Log[8] Log[1-z] Log[1+z]+112860000 z^3 Log[8] Log[1-z] Log[1+z]-25560000 z^4 Log[8] Log[1-z] Log[1+z]+7290000 z^5 Log[8] Log[1-z] Log[1+z]+77760000 z Li1[{-z,-1}] Log[8] Log[1-z] Log[1+z]+272160000 z Li1[{-z,1,-1}] Log[8] Log[1-z] Log[1+z]+77760000 z^3 Li1[{-z,-1}] Log[32] Log[1-z] Log[1+z]+622080000 z Log[2]^2 Log[32] Log[1-z] Log[1+z]+920850000 Log[64] Log[1-z] Log[1+z]+579736320 z Log[64] Log[1-z] Log[1+z]+841440000 z^2 Log[64] Log[1-z] Log[1+z]-136310400 z^3 Log[64] Log[1-z] Log[1+z]-27267200 z^4 Log[64] Log[1-z] Log[1+z]-39355200 z^5 Log[64] Log[1-z] Log[1+z]-53761920 z^6 Log[64] Log[1-z] Log[1+z]+135900000 z Li1[{-z,-1}] Log[64] Log[1-z] Log[1+z]-95040000 z Li1[{-z,1,-1}] Log[64] Log[1-z] Log[1+z]-542592000 z Log[2] Log[64] Log[1-z] Log[1+z]+531360000 z^2 Log[2] Log[64] Log[1-z] Log[1+z]-168480000 z^3 Log[2] Log[64] Log[1-z] Log[1+z]+64800000 z^4 Log[2] Log[64] Log[1-z] Log[1+z]-38880000 z^5 Log[2] Log[64] Log[1-z] Log[1+z]+50112000 z^6 Log[2] Log[64] Log[1-z] Log[1+z]-5400000 Log[4] Log[64] Log[1-z] Log[1+z]+17280000 z Log[4] Log[64] Log[1-z] Log[1+z]-143640000 z^2 Log[4] Log[64] Log[1-z] Log[1+z]+58320000 z^3 Log[4] Log[64] Log[1-z] Log[1+z]-19800000 z^4 Log[4] Log[64] Log[1-z] Log[1+z]-12960000 \[Pi]^2 z^4 Log[128] Log[1-z] Log[1+z]-622080000 z Log[2]^2 Log[128] Log[1-z] Log[1+z]+25920000 z Log[256] Log[1-z] Log[1+z]-12960000 z^4 Log[256] Log[1-z] Log[1+z]+155520000 z^4 Log[2]^2 Log[512] Log[1-z] Log[1+z]+99030000 Log[4096] Log[1-z] Log[1+z]+1286075040 z Log[4096] Log[1-z] Log[1+z]-507511200 z^2 Log[4096] Log[1-z] Log[1+z]+17164800 z^3 Log[4096] Log[1-z] Log[1+z]-140118400 z^4 Log[4096] Log[1-z] Log[1+z]-26865000 z^5 Log[4096] Log[1-z] Log[1+z]-73472640 z^6 Log[4096] Log[1-z] Log[1+z]-432540000 z Li1[{-z,-1}] Log[4096] Log[1-z] Log[1+z]-45360000 z Li1[{-z,1,-1}] Log[4096] Log[1-z] Log[1+z]-484704000 z Log[2] Log[4096] Log[1-z] Log[1+z]+427680000 z^2 Log[2] Log[4096] Log[1-z] Log[1+z]-12960000 z^3 Log[2] Log[4096] Log[1-z] Log[1+z]+64800000 z^4 Log[2] Log[4096] Log[1-z] Log[1+z]+57024000 z^6 Log[2] Log[4096] Log[1-z] Log[1+z]-87480000 Log[4] Log[4096] Log[1-z] Log[1+z]-23760000 z Log[4] Log[4096] Log[1-z] Log[1+z]-100440000 z^2 Log[4] Log[4096] Log[1-z] Log[1+z]+6480000 z^3 Log[4] Log[4096] Log[1-z] Log[1+z]-14040000 z^4 Log[4] Log[4096] Log[1-z] Log[1+z]+12960000 \[Pi]^2 z^4 Log[131072] Log[1-z] Log[1+z]-306210000 Log[262144] Log[1-z] Log[1+z]-1085625600 z Log[262144] Log[1-z] Log[1+z]-252600000 z^2 Log[262144] Log[1-z] Log[1+z]+356985000 z^3 Log[262144] Log[1-z] Log[1+z]+142096000 z^4 Log[262144] Log[1-z] Log[1+z]+19980000 z^5 Log[262144] Log[1-z] Log[1+z]+178740000 z Li1[{-z,-1}] Log[262144] Log[1-z] Log[1+z]+484704000 z Log[2] Log[262144] Log[1-z] Log[1+z]-427680000 z^2 Log[2] Log[262144] Log[1-z] Log[1+z]+12960000 z^3 Log[2] Log[262144] Log[1-z] Log[1+z]-64800000 z^4 Log[2] Log[262144] Log[1-z] Log[1+z]-57024000 z^6 Log[2] Log[262144] Log[1-z] Log[1+z]+87480000 Log[4] Log[262144] Log[1-z] Log[1+z]+23760000 z Log[4] Log[262144] Log[1-z] Log[1+z]+100440000 z^2 Log[4] Log[262144] Log[1-z] Log[1+z]-6480000 z^3 Log[4] Log[262144] Log[1-z] Log[1+z]+14040000 z^4 Log[4] Log[262144] Log[1-z] Log[1+z]-155520000 z^4 Log[2]^2 Log[524288] Log[1-z] Log[1+z]-216090000 Log[16777216] Log[1-z] Log[1+z]+667967040 z Log[16777216] Log[1-z] Log[1+z]-357541200 z^2 Log[16777216] Log[1-z] Log[1+z]+64972800 z^3 Log[16777216] Log[1-z] Log[1+z]-109950000 z^4 Log[16777216] Log[1-z] Log[1+z]+12757500 z^5 Log[16777216] Log[1-z] Log[1+z]-47520000 z Li1[{-z,-1}] Log[16777216] Log[1-z] Log[1+z]+103680000 z Li1[{-z,1,-1}] Log[16777216] Log[1-z] Log[1+z]+23760000 z Log[2] Log[16777216] Log[1-z] Log[1+z]-12960000 z^2 Log[2] Log[16777216] Log[1-z] Log[1+z]-32400000 z^3 Log[2] Log[16777216] Log[1-z] Log[1+z]-30240000 z^4 Log[2] Log[16777216] Log[1-z] Log[1+z]+12960000 Log[4] Log[16777216] Log[1-z] Log[1+z]+5400000 z Log[4] Log[16777216] Log[1-z] Log[1+z]+3240000 z^3 Log[4] Log[16777216] Log[1-z] Log[1+z]+15120000 z^4 Log[4] Log[16777216] Log[1-z] Log[1+z]-85500000 Log[68719476736] Log[1-z] Log[1+z]+57367080 z Log[68719476736] Log[1-z] Log[1+z]+38250000 z^2 Log[68719476736] Log[1-z] Log[1+z]-1911600 z^3 Log[68719476736] Log[1-z] Log[1+z]-1336800 z^4 Log[68719476736] Log[1-z] Log[1+z]-1012500 z^5 Log[68719476736] Log[1-z] Log[1+z]-111240000 z Li1[{-z,-1}] Log[68719476736] Log[1-z] Log[1+z]+22680000 z Li1[{-z,1,-1}] Log[68719476736] Log[1-z] Log[1+z]-10080000 Log[2] Log[68719476736] Log[1-z] Log[1+z]+1728000 z Log[2] Log[68719476736] Log[1-z] Log[1+z]+5760000 z^2 Log[2] Log[68719476736] Log[1-z] Log[1+z]+1920000 z^4 Log[2] Log[68719476736] Log[1-z] Log[1+z]+1152000 z^6 Log[2] Log[68719476736] Log[1-z] Log[1+z]+12960000 z^3 Log[4] Log[68719476736] Log[1-z] Log[1+z]+179100000 Log[281474976710656] Log[1-z] Log[1+z]+30400920 z Log[281474976710656] Log[1-z] Log[1+z]-15210000 z^2 Log[281474976710656] Log[1-z] Log[1+z]+4935600 z^3 Log[281474976710656] Log[1-z] Log[1+z]-3270000 z^4 Log[281474976710656] Log[1-z] Log[1+z]+20452500 z^5 Log[281474976710656] Log[1-z] Log[1+z]+146880000 z Li1[{-z,-1}] Log[281474976710656] Log[1-z] Log[1+z]-22680000 z Li1[{-z,1,-1}] Log[281474976710656] Log[1-z] Log[1+z]+2430000 z^5 Log[4] Log[281474976710656] Log[1-z] Log[1+z]-46800000 Log[1152921504606846976] Log[1-z] Log[1+z]-1920000 z Log[1152921504606846976] Log[1-z] Log[1+z]-2160000 z^2 Log[1152921504606846976] Log[1-z] Log[1+z]+720000 z^3 Log[1152921504606846976] Log[1-z] Log[1+z]+1440000 z^4 Log[1152921504606846976] Log[1-z] Log[1+z]-2160000 z^5 Log[1152921504606846976] Log[1-z] Log[1+z]-7560000 z Li1[{-z,-1}] Log[1152921504606846976] Log[1-z] Log[1+z]-9660000 Log[4722366482869645213696] Log[1-z] Log[1+z]+142631520 z Log[4722366482869645213696] Log[1-z] Log[1+z]+7050000 z^2 Log[4722366482869645213696] Log[1-z] Log[1+z]+7605000 z^3 Log[4722366482869645213696] Log[1-z] Log[1+z]-5450000 z^4 Log[4722366482869645213696] Log[1-z] Log[1+z]+607500 z^5 Log[4722366482869645213696] Log[1-z] Log[1+z]-23040000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1-z] Log[1+z]+23760000 z Li1[{-z,1,-1}] Log[4722366482869645213696] Log[1-z] Log[1+z]-40740000 Log[19342813113834066795298816] Log[1-z] Log[1+z]-143447520 z Log[19342813113834066795298816] Log[1-z] Log[1+z]-9210000 z^2 Log[19342813113834066795298816] Log[1-z] Log[1+z]-7965000 z^3 Log[19342813113834066795298816] Log[1-z] Log[1+z]+6890000 z^4 Log[19342813113834066795298816] Log[1-z] Log[1+z]-4927500 z^5 Log[19342813113834066795298816] Log[1-z] Log[1+z]+7920000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1-z] Log[1+z]-23760000 z Li1[{-z,1,-1}] Log[19342813113834066795298816] Log[1-z] Log[1+z]+8640000 Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]+3600000 z Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]+6480000 z^3 Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]+622080000 Log[1-z]^2 Log[1+z]-622080000 z Log[1-z]^2 Log[1+z]-38880000 \[Pi]^2 z Log[1-z]^2 Log[1+z]-77760000 z Li1[{-z,-1}] Log[1-z]^2 Log[1+z]-2182334400 z Log[2] Log[1-z]^2 Log[1+z]-1321920000 z^2 Log[2] Log[1-z]^2 Log[1+z]+1788480000 z^3 Log[2] Log[1-z]^2 Log[1+z]-311040000 z^4 Log[2] Log[1-z]^2 Log[1+z]+933120000 z Log[2]^2 Log[1-z]^2 Log[1+z]-77760000 Log[4] Log[1-z]^2 Log[1+z]-103680000 z Log[4] Log[1-z]^2 Log[1+z]+77760000 z^2 Log[4] Log[1-z]^2 Log[1+z]-272160000 z^3 Log[4] Log[1-z]^2 Log[1+z]+220320000 z^4 Log[4] Log[1-z]^2 Log[1+z]+194400000 z^5 Log[4] Log[1-z]^2 Log[1+z]-131220000 Log[64] Log[1-z]^2 Log[1+z]+388702500 z Log[64] Log[1-z]^2 Log[1+z]-262080000 z^2 Log[64] Log[1-z]^2 Log[1+z]-11880000 z^3 Log[64] Log[1-z]^2 Log[1+z]-105360000 z^4 Log[64] Log[1-z]^2 Log[1+z]+53460000 z^5 Log[64] Log[1-z]^2 Log[1+z]+48600000 z Log[2] Log[64] Log[1-z]^2 Log[1+z]-1620000 z Log[4] Log[64] Log[1-z]^2 Log[1+z]-99900000 Log[4096] Log[1-z]^2 Log[1+z]+23872500 z Log[4096] Log[1-z]^2 Log[1+z]+85320000 z^2 Log[4096] Log[1-z]^2 Log[1+z]-47340000 z^3 Log[4096] Log[1-z]^2 Log[1+z]-65880000 z^4 Log[4096] Log[1-z]^2 Log[1+z]-50490000 z^5 Log[4096] Log[1-z]^2 Log[1+z]+100440000 z Log[2] Log[4096] Log[1-z]^2 Log[1+z]-43740000 z Log[4] Log[4096] Log[1-z]^2 Log[1+z]+116100000 Log[262144] Log[1-z]^2 Log[1+z]-120982500 z Log[262144] Log[1-z]^2 Log[1+z]+4320000 z^2 Log[262144] Log[1-z]^2 Log[1+z]+28440000 z^3 Log[262144] Log[1-z]^2 Log[1+z]+91440000 z^4 Log[262144] Log[1-z]^2 Log[1+z]+51300000 z^5 Log[262144] Log[1-z]^2 Log[1+z]-100440000 z Log[2] Log[262144] Log[1-z]^2 Log[1+z]+43740000 z Log[4] Log[262144] Log[1-z]^2 Log[1+z]-45360000 Log[16777216] Log[1-z]^2 Log[1+z]+79365600 z Log[16777216] Log[1-z]^2 Log[1+z]+61020000 z^2 Log[16777216] Log[1-z]^2 Log[1+z]-28350000 z^3 Log[16777216] Log[1-z]^2 Log[1+z]-34740000 z^4 Log[16777216] Log[1-z]^2 Log[1+z]-26325000 z^5 Log[16777216] Log[1-z]^2 Log[1+z]+6480000 z^3 Log[2] Log[16777216] Log[1-z]^2 Log[1+z]+6480000 z Log[4] Log[16777216] Log[1-z]^2 Log[1+z]-3240000 z^3 Log[4] Log[16777216] Log[1-z]^2 Log[1+z]-12960000 z^4 Log[2] Log[1073741824] Log[1-z]^2 Log[1+z]-29160000 Log[68719476736] Log[1-z]^2 Log[1+z]-42030000 z Log[68719476736] Log[1-z]^2 Log[1+z]+11880000 z^2 Log[68719476736] Log[1-z]^2 Log[1+z]+11340000 z^3 Log[68719476736] Log[1-z]^2 Log[1+z]-30600000 z^4 Log[68719476736] Log[1-z]^2 Log[1+z]-21870000 z^5 Log[68719476736] Log[1-z]^2 Log[1+z]-1080000 z Log[2] Log[68719476736] Log[1-z]^2 Log[1+z]+6480000 z^4 Log[4] Log[68719476736] Log[1-z]^2 Log[1+z]-360000 z^4 Log[64] Log[68719476736] Log[1-z]^2 Log[1+z]+6480000 Log[281474976710656] Log[1-z]^2 Log[1+z]+103590000 z Log[281474976710656] Log[1-z]^2 Log[1+z]-57240000 z^2 Log[281474976710656] Log[1-z]^2 Log[1+z]-540000 z^3 Log[281474976710656] Log[1-z]^2 Log[1+z]+6840000 z^4 Log[281474976710656] Log[1-z]^2 Log[1+z]+2430000 z^5 Log[281474976710656] Log[1-z]^2 Log[1+z]+7560000 Log[1152921504606846976] Log[1-z]^2 Log[1+z]-24480000 z Log[1152921504606846976] Log[1-z]^2 Log[1+z]+15120000 z^2 Log[1152921504606846976] Log[1-z]^2 Log[1+z]+5040000 z^4 Log[1152921504606846976] Log[1-z]^2 Log[1+z]+1080000 z^5 Log[1152921504606846976] Log[1-z]^2 Log[1+z]-12960000 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]-5910000 z Log[4722366482869645213696] Log[1-z]^2 Log[1+z]+34200000 z^2 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]-25740000 z^3 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]+2040000 z^4 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]-2430000 z^5 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]+15120000 Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]-21810000 z Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]-10440000 z^2 Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]+16020000 z^3 Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]+5880000 z^4 Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]+4590000 z^5 Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]+4320000 z Log[22300745198530623141535718272648361505980416] Log[1-z]^2 Log[1+z]-2160000 z^3 Log[22300745198530623141535718272648361505980416] Log[1-z]^2 Log[1+z]+2160000 z^4 Log[22300745198530623141535718272648361505980416] Log[1-z]^2 Log[1+z]+103680000 Log[1-z]^3 Log[1+z]+336960000 z Log[2] Log[1-z]^3 Log[1+z]-233280000 z^3 Log[2] Log[1-z]^3 Log[1+z]+311040000 z^4 Log[2] Log[1-z]^3 Log[1+z]-38880000 z Log[4] Log[1-z]^3 Log[1+z]-38880000 z^4 Log[4] Log[1-z]^3 Log[1+z]-65610000 z Log[64] Log[1-z]^3 Log[1+z]-19440000 z Log[2] Log[64] Log[1-z]^3 Log[1+z]-49950000 z Log[4096] Log[1-z]^3 Log[1+z]-19440000 z Log[2] Log[4096] Log[1-z]^3 Log[1+z]+58050000 z Log[262144] Log[1-z]^3 Log[1+z]+19440000 z Log[2] Log[262144] Log[1-z]^3 Log[1+z]-22680000 z Log[16777216] Log[1-z]^3 Log[1+z]-14580000 z Log[68719476736] Log[1-z]^3 Log[1+z]+3240000 z Log[281474976710656] Log[1-z]^3 Log[1+z]+3780000 z Log[1152921504606846976] Log[1-z]^3 Log[1+z]-6480000 z Log[4722366482869645213696] Log[1-z]^3 Log[1+z]+3240000 z^3 Log[4722366482869645213696] Log[1-z]^3 Log[1+z]-3240000 z^4 Log[4722366482869645213696] Log[1-z]^3 Log[1+z]+7560000 z Log[19342813113834066795298816] Log[1-z]^3 Log[1+z]+12960000 z Log[1-z]^4 Log[1+z]-311040000 Log[1+z]^2-51840000 \[Pi]^2 Log[1+z]^2-311040000 z Log[1+z]^2-51840000 \[Pi]^2 z Log[1+z]^2-622080000 z Li1[{-z,-1}] Log[1+z]^2-38880000 z Li1[{-z,-1,1}] Log[1+z]^2+51840000 z Li1[{-z,1,-1}] Log[1+z]^2+7409880000 Log[2] Log[1+z]^2+261524160 z Log[2] Log[1+z]^2+220320000 \[Pi]^2 z Log[2] Log[1+z]^2-10310976000 z^2 Log[2] Log[1+z]^2+4480164000 z^3 Log[2] Log[1+z]^2-64800000 \[Pi]^2 z^3 Log[2] Log[1+z]^2-1533709800 z^4 Log[2] Log[1+z]^2+220320000 \[Pi]^2 z^4 Log[2] Log[1+z]^2-415530000 z^5 Log[2] Log[1+z]^2+466326720 z^6 Log[2] Log[1+z]^2-1632960000 Li1[{-z,-1}] Log[2] Log[1+z]^2+544320000 z Li1[{-z,-1}] Log[2] Log[1+z]^2-388800000 z^3 Li1[{-z,-1}] Log[2] Log[1+z]^2+544320000 z^4 Li1[{-z,-1}] Log[2] Log[1+z]^2+1632960000 z Li1[{-z,1,-1}] Log[2] Log[1+z]^2+1244160000 Log[2]^2 Log[1+z]^2+1399680000 z Log[2]^2 Log[1+z]^2-2954880000 z Log[2]^3 Log[1+z]^2+777600000 z^3 Log[2]^3 Log[1+z]^2-2954880000 z^4 Log[2]^3 Log[1+z]^2-686880000 Log[4] Log[1+z]^2-1219320000 z Log[4] Log[1+z]^2-609120000 z^2 Log[4] Log[1+z]^2-388800000 z^3 Log[4] Log[1+z]^2-302400000 z^4 Log[4] Log[1+z]^2+87480000 z^5 Log[4] Log[1+z]^2+77760000 z Li1[{-z,-1}] Log[4] Log[1+z]^2+194400000 z^3 Li1[{-z,-1}] Log[4] Log[1+z]^2-272160000 z^4 Li1[{-z,-1}] Log[4] Log[1+z]^2-311040000 z Log[2]^2 Log[4] Log[1+z]^2+155520000 Log[4]^2 Log[1+z]^2+207360000 z Log[4]^2 Log[1+z]^2+912600000 Log[8] Log[1+z]^2+1833147360 z Log[8] Log[1+z]^2+763560000 z^2 Log[8] Log[1+z]^2-65340000 z^3 Log[8] Log[1+z]^2+25560000 z^4 Log[8] Log[1+z]^2-7290000 z^5 Log[8] Log[1+z]^2+272160000 Li1[{-z,-1}] Log[8] Log[1+z]^2-77760000 z Li1[{-z,-1}] Log[8] Log[1+z]^2-272160000 z Li1[{-z,1,-1}] Log[8] Log[1+z]^2+12960000 \[Pi]^2 z^3 Log[32] Log[1+z]^2-311040000 z Log[2]^2 Log[32] Log[1+z]^2-155520000 z^3 Log[2]^2 Log[32] Log[1+z]^2-483375000 Log[64] Log[1+z]^2-711491660 z Log[64] Log[1+z]^2-345760800 z^2 Log[64] Log[1+z]^2+35155200 z^3 Log[64] Log[1+z]^2-62693600 z^4 Log[64] Log[1+z]^2+42660000 z^5 Log[64] Log[1+z]^2-30276960 z^6 Log[64] Log[1+z]^2-95040000 Li1[{-z,-1}] Log[64] Log[1+z]^2-135900000 z Li1[{-z,-1}] Log[64] Log[1+z]^2+95040000 z Li1[{-z,1,-1}] Log[64] Log[1+z]^2-162378000 z Log[2] Log[64] Log[1+z]^2-113400000 z^2 Log[2] Log[64] Log[1+z]^2+42660000 z^3 Log[2] Log[64] Log[1+z]^2-18360000 z^4 Log[2] Log[64] Log[1+z]^2+58320000 z Li1[{-z,-1}] Log[2] Log[64] Log[1+z]^2+23760000 Log[4] Log[64] Log[1+z]^2+61605000 z Log[4] Log[64] Log[1+z]^2+52380000 z^2 Log[4] Log[64] Log[1+z]^2-8370000 z^3 Log[4] Log[64] Log[1+z]^2+7740000 z^4 Log[4] Log[64] Log[1+z]^2+622080000 z Log[2]^2 Log[128] Log[1+z]^2+12960000 z Log[256] Log[1+z]^2-19440000 z^3 Log[256] Log[1+z]^2+32400000 z^4 Log[256] Log[1+z]^2-45555000 Log[4096] Log[1+z]^2+141304220 z Log[4096] Log[1+z]^2-12960000 \[Pi]^2 z Log[4096] Log[1+z]^2+84501600 z^2 Log[4096] Log[1+z]^2+17370000 z^3 Log[4096] Log[1+z]^2-87752800 z^4 Log[4096] Log[1+z]^2-36652500 z^5 Log[4096] Log[1+z]^2-23722080 z^6 Log[4096] Log[1+z]^2-45360000 Li1[{-z,-1}] Log[4096] Log[1+z]^2+354780000 z Li1[{-z,-1}] Log[4096] Log[1+z]^2+45360000 z Li1[{-z,1,-1}] Log[4096] Log[1+z]^2-107514000 z Log[2] Log[4096] Log[1+z]^2-139320000 z^2 Log[2] Log[4096] Log[1+z]^2-4860000 z^3 Log[2] Log[4096] Log[1+z]^2-27000000 z^4 Log[2] Log[4096] Log[1+z]^2+1728000 z^6 Log[2] Log[4096] Log[1+z]^2+58320000 z Li1[{-z,-1}] Log[2] Log[4096] Log[1+z]^2+12960000 Log[4] Log[4096] Log[1+z]^2+46845000 z Log[4] Log[4096] Log[1+z]^2+56700000 z^2 Log[4] Log[4096] Log[1+z]^2+15390000 z^3 Log[4] Log[4096] Log[1+z]^2+9180000 z^4 Log[4] Log[4096] Log[1+z]^2-12960000 \[Pi]^2 z^4 Log[131072] Log[1+z]^2-137865000 Log[262144] Log[1+z]^2-385920500 z Log[262144] Log[1+z]^2+262380000 z^2 Log[262144] Log[1+z]^2+16992000 z^3 Log[262144] Log[1+z]^2+75152500 z^4 Log[262144] Log[1+z]^2+40500000 z^5 Log[262144] Log[1+z]^2-178740000 z Li1[{-z,-1}] Log[262144] Log[1+z]^2+107514000 z Log[2] Log[262144] Log[1+z]^2+139320000 z^2 Log[2] Log[262144] Log[1+z]^2+4860000 z^3 Log[2] Log[262144] Log[1+z]^2+27000000 z^4 Log[2] Log[262144] Log[1+z]^2-58320000 z Li1[{-z,-1}] Log[2] Log[262144] Log[1+z]^2-12960000 Log[4] Log[262144] Log[1+z]^2-46845000 z Log[4] Log[262144] Log[1+z]^2-56700000 z^2 Log[4] Log[262144] Log[1+z]^2-15390000 z^3 Log[4] Log[262144] Log[1+z]^2-9180000 z^4 Log[4] Log[262144] Log[1+z]^2+155520000 z^4 Log[2]^2 Log[524288] Log[1+z]^2-155070000 Log[16777216] Log[1+z]^2+181099920 z Log[16777216] Log[1+z]^2+216867600 z^2 Log[16777216] Log[1+z]^2-87012000 z^3 Log[16777216] Log[1+z]^2+34095000 z^4 Log[16777216] Log[1+z]^2-7998750 z^5 Log[16777216] Log[1+z]^2+103680000 Li1[{-z,-1}] Log[16777216] Log[1+z]^2+47520000 z Li1[{-z,-1}] Log[16777216] Log[1+z]^2-103680000 z Li1[{-z,1,-1}] Log[16777216] Log[1+z]^2+17280000 z Log[2] Log[16777216] Log[1+z]^2+12960000 z^2 Log[2] Log[16777216] Log[1+z]^2+12960000 z^3 Log[2] Log[16777216] Log[1+z]^2+17280000 z^4 Log[2] Log[16777216] Log[1+z]^2-8640000 z Log[4] Log[16777216] Log[1+z]^2-6480000 z^2 Log[4] Log[16777216] Log[1+z]^2-6480000 z^3 Log[4] Log[16777216] Log[1+z]^2-8640000 z^4 Log[4] Log[16777216] Log[1+z]^2+48690000 Log[68719476736] Log[1+z]^2+133985760 z Log[68719476736] Log[1+z]^2-13860000 z^2 Log[68719476736] Log[1+z]^2-10231200 z^3 Log[68719476736] Log[1+z]^2+15000000 z^4 Log[68719476736] Log[1+z]^2+2025000 z^5 Log[68719476736] Log[1+z]^2+22680000 Li1[{-z,-1}] Log[68719476736] Log[1+z]^2+111240000 z Li1[{-z,-1}] Log[68719476736] Log[1+z]^2-22680000 z Li1[{-z,1,-1}] Log[68719476736] Log[1+z]^2-7920000 Log[2] Log[68719476736] Log[1+z]^2-5856000 z Log[2] Log[68719476736] Log[1+z]^2-2880000 z^2 Log[2] Log[68719476736] Log[1+z]^2-960000 z^4 Log[2] Log[68719476736] Log[1+z]^2-576000 z^6 Log[2] Log[68719476736] Log[1+z]^2-22050000 Log[281474976710656] Log[1+z]^2-149828160 z Log[281474976710656] Log[1+z]^2-107820000 z^2 Log[281474976710656] Log[1+z]^2-49590000 z^3 Log[281474976710656] Log[1+z]^2+4560000 z^4 Log[281474976710656] Log[1+z]^2-10125000 z^5 Log[281474976710656] Log[1+z]^2-22680000 Li1[{-z,-1}] Log[281474976710656] Log[1+z]^2-146880000 z Li1[{-z,-1}] Log[281474976710656] Log[1+z]^2+22680000 z Li1[{-z,1,-1}] Log[281474976710656] Log[1+z]^2+2430000 z^5 Log[2] Log[281474976710656] Log[1+z]^2-1215000 z^5 Log[4] Log[281474976710656] Log[1+z]^2-2160000 Log[1152921504606846976] Log[1+z]^2+16710000 z Log[1152921504606846976] Log[1+z]^2+21240000 z^2 Log[1152921504606846976] Log[1+z]^2+5220000 z^3 Log[1152921504606846976] Log[1+z]^2+2040000 z^4 Log[1152921504606846976] Log[1+z]^2+1350000 z^5 Log[1152921504606846976] Log[1+z]^2+7560000 z Li1[{-z,-1}] Log[1152921504606846976] Log[1+z]^2-4350000 Log[4722366482869645213696] Log[1+z]^2-31240160 z Log[4722366482869645213696] Log[1+z]^2-12660000 z^2 Log[4722366482869645213696] Log[1+z]^2-20370000 z^3 Log[4722366482869645213696] Log[1+z]^2-80000 z^4 Log[4722366482869645213696] Log[1+z]^2-1215000 z^5 Log[4722366482869645213696] Log[1+z]^2+23760000 Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]^2+23040000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]^2-23760000 z Li1[{-z,1,-1}] Log[4722366482869645213696] Log[1+z]^2+30000 Log[19342813113834066795298816] Log[1+z]^2+61369760 z Log[19342813113834066795298816] Log[1+z]^2+75058800 z^2 Log[19342813113834066795298816] Log[1+z]^2+26490000 z^3 Log[19342813113834066795298816] Log[1+z]^2+3440000 z^4 Log[19342813113834066795298816] Log[1+z]^2+3915000 z^5 Log[19342813113834066795298816] Log[1+z]^2-23760000 Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]^2-7920000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]^2+23760000 z Li1[{-z,1,-1}] Log[19342813113834066795298816] Log[1+z]^2-2880000 z Log[22300745198530623141535718272648361505980416] Log[1+z]^2-4320000 z^2 Log[22300745198530623141535718272648361505980416] Log[1+z]^2-2160000 z^3 Log[22300745198530623141535718272648361505980416] Log[1+z]^2-720000 z^4 Log[22300745198530623141535718272648361505980416] Log[1+z]^2+622080000 Log[1-z] Log[1+z]^2-622080000 z Log[1-z] Log[1+z]^2-32400000 \[Pi]^2 z Log[1-z] Log[1+z]^2+3306193200 z Log[2] Log[1-z] Log[1+z]^2+2507760000 z^2 Log[2] Log[1-z] Log[1+z]^2-1487160000 z^3 Log[2] Log[1-z] Log[1+z]^2+861840000 z^4 Log[2] Log[1-z] Log[1+z]^2-816480000 z Li1[{-z,-1}] Log[2] Log[1-z] Log[1+z]^2+777600000 z Log[2]^2 Log[1-z] Log[1+z]^2-77760000 Log[4] Log[1-z] Log[1+z]^2-330480000 z Log[4] Log[1-z] Log[1+z]^2-38880000 z^2 Log[4] Log[1-z] Log[1+z]^2+174960000 z^3 Log[4] Log[1-z] Log[1+z]^2-401760000 z^4 Log[4] Log[1-z] Log[1+z]^2-194400000 z^5 Log[4] Log[1-z] Log[1+z]^2+77760000 z Log[4]^2 Log[1-z] Log[1+z]^2-77760000 Log[8] Log[1-z] Log[1+z]^2+456300000 z Log[8] Log[1-z] Log[1+z]^2+343440000 z^2 Log[8] Log[1-z] Log[1+z]^2-74520000 z^3 Log[8] Log[1-z] Log[1+z]^2+23760000 z^4 Log[8] Log[1-z] Log[1+z]^2+136080000 z Li1[{-z,-1}] Log[8] Log[1-z] Log[1+z]^2-46080000 Log[64] Log[1-z] Log[1+z]^2-122996700 z Log[64] Log[1-z] Log[1+z]^2+193680000 z^2 Log[64] Log[1-z] Log[1+z]^2+51120000 z^3 Log[64] Log[1-z] Log[1+z]^2+58080000 z^4 Log[64] Log[1-z] Log[1+z]^2-53460000 z^5 Log[64] Log[1-z] Log[1+z]^2-47520000 z Li1[{-z,-1}] Log[64] Log[1-z] Log[1+z]^2-9720000 z Log[2] Log[64] Log[1-z] Log[1+z]^2+14580000 z Log[4] Log[64] Log[1-z] Log[1+z]^2+6480000 z^4 Log[4] Log[64] Log[1-z] Log[1+z]^2+180360000 Log[4096] Log[1-z] Log[1+z]^2-72292500 z Log[4096] Log[1-z] Log[1+z]^2-61560000 z^2 Log[4096] Log[1-z] Log[1+z]^2+38520000 z^3 Log[4096] Log[1-z] Log[1+z]^2+108360000 z^4 Log[4096] Log[1-z] Log[1+z]^2+50490000 z^5 Log[4096] Log[1-z] Log[1+z]^2-22680000 z Li1[{-z,-1}] Log[4096] Log[1-z] Log[1+z]^2-113400000 z Log[2] Log[4096] Log[1-z] Log[1+z]^2+50220000 z Log[4] Log[4096] Log[1-z] Log[1+z]^2-90720000 Log[262144] Log[1-z] Log[1+z]^2+84172500 z Log[262144] Log[1-z] Log[1+z]^2-95040000 z^2 Log[262144] Log[1-z] Log[1+z]^2-9000000 z^3 Log[262144] Log[1-z] Log[1+z]^2-141120000 z^4 Log[262144] Log[1-z] Log[1+z]^2-51300000 z^5 Log[262144] Log[1-z] Log[1+z]^2+113400000 z Log[2] Log[262144] Log[1-z] Log[1+z]^2-50220000 z Log[4] Log[262144] Log[1-z] Log[1+z]^2+18900000 Log[16777216] Log[1-z] Log[1+z]^2-381823200 z Log[16777216] Log[1-z] Log[1+z]^2-120420000 z^2 Log[16777216] Log[1-z] Log[1+z]^2+57780000 z^3 Log[16777216] Log[1-z] Log[1+z]^2+35460000 z^4 Log[16777216] Log[1-z] Log[1+z]^2+26325000 z^5 Log[16777216] Log[1-z] Log[1+z]^2+51840000 z Li1[{-z,-1}] Log[16777216] Log[1-z] Log[1+z]^2+12960000 z Log[2] Log[16777216] Log[1-z] Log[1+z]^2-6480000 z^3 Log[2] Log[16777216] Log[1-z] Log[1+z]^2-6480000 z Log[4] Log[16777216] Log[1-z] Log[1+z]^2+3240000 z^3 Log[4] Log[16777216] Log[1-z] Log[1+z]^2+12960000 z^4 Log[2] Log[1073741824] Log[1-z] Log[1+z]^2+70200000 Log[68719476736] Log[1-z] Log[1+z]^2+67095000 z Log[68719476736] Log[1-z] Log[1+z]^2+19980000 z^2 Log[68719476736] Log[1-z] Log[1+z]^2-16470000 z^3 Log[68719476736] Log[1-z] Log[1+z]^2+46620000 z^4 Log[68719476736] Log[1-z] Log[1+z]^2+21870000 z^5 Log[68719476736] Log[1-z] Log[1+z]^2+11340000 z Li1[{-z,-1}] Log[68719476736] Log[1-z] Log[1+z]^2-5400000 z Log[2] Log[68719476736] Log[1-z] Log[1+z]^2-6480000 z^4 Log[4] Log[68719476736] Log[1-z] Log[1+z]^2-83160000 Log[281474976710656] Log[1-z] Log[1+z]^2-36169200 z Log[281474976710656] Log[1-z] Log[1+z]^2+31860000 z^2 Log[281474976710656] Log[1-z] Log[1+z]^2-10530000 z^3 Log[281474976710656] Log[1-z] Log[1+z]^2-10980000 z^4 Log[281474976710656] Log[1-z] Log[1+z]^2-2430000 z^5 Log[281474976710656] Log[1-z] Log[1+z]^2-11340000 z Li1[{-z,-1}] Log[281474976710656] Log[1-z] Log[1+z]^2+22320000 z Log[1152921504606846976] Log[1-z] Log[1+z]^2-15120000 z^2 Log[1152921504606846976] Log[1-z] Log[1+z]^2-5040000 z^4 Log[1152921504606846976] Log[1-z] Log[1+z]^2-1080000 z^5 Log[1152921504606846976] Log[1-z] Log[1+z]^2-17640000 Log[4722366482869645213696] Log[1-z] Log[1+z]^2-67003200 z Log[4722366482869645213696] Log[1-z] Log[1+z]^2-36540000 z^2 Log[4722366482869645213696] Log[1-z] Log[1+z]^2+15930000 z^3 Log[4722366482869645213696] Log[1-z] Log[1+z]^2-3180000 z^4 Log[4722366482869645213696] Log[1-z] Log[1+z]^2+2430000 z^5 Log[4722366482869645213696] Log[1-z] Log[1+z]^2+11880000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1-z] Log[1+z]^2+17640000 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2+106891200 z Log[19342813113834066795298816] Log[1-z] Log[1+z]^2+19260000 z^2 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2-9450000 z^3 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2-4740000 z^4 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2-4590000 z^5 Log[19342813113834066795298816] Log[1-z] Log[1+z]^2-11880000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1-z] Log[1+z]^2+3240000 z^2 Log[1329227995784915872903807060280344576] Log[1-z] Log[1+z]^2-4320000 z Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]^2+2160000 z^3 Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]^2-2160000 z^4 Log[22300745198530623141535718272648361505980416] Log[1-z] Log[1+z]^2-720000 z^3 Log[121416805764108066932466369176469931665150427440758720078238275608681517825325531136] Log[1-z] Log[1+z]^2+155520000 Log[1-z]^2 Log[1+z]^2-349920000 z Log[2] Log[1-z]^2 Log[1+z]^2+38880000 z^3 Log[2] Log[1-z]^2 Log[1+z]^2-38880000 z^4 Log[2] Log[1-z]^2 Log[1+z]^2-38880000 z Log[8] Log[1-z]^2 Log[1+z]^2+42570000 z Log[64] Log[1-z]^2 Log[1+z]^2+29160000 z Log[2] Log[64] Log[1-z]^2 Log[1+z]^2+140130000 z Log[4096] Log[1-z]^2 Log[1+z]^2-7920000 z^4 Log[4096] Log[1-z]^2 Log[1+z]^2+29160000 z Log[2] Log[4096] Log[1-z]^2 Log[1+z]^2-103410000 z Log[262144] Log[1-z]^2 Log[1+z]^2-29160000 z Log[2] Log[262144] Log[1-z]^2 Log[1+z]^2+32130000 z Log[16777216] Log[1-z]^2 Log[1+z]^2+49680000 z Log[68719476736] Log[1-z]^2 Log[1+z]^2-44820000 z Log[281474976710656] Log[1-z]^2 Log[1+z]^2-3780000 z Log[1152921504606846976] Log[1-z]^2 Log[1+z]^2-2340000 z Log[4722366482869645213696] Log[1-z]^2 Log[1+z]^2-3240000 z^3 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]^2+3240000 z^4 Log[4722366482869645213696] Log[1-z]^2 Log[1+z]^2+1260000 z Log[19342813113834066795298816] Log[1-z]^2 Log[1+z]^2+1620000 z^3 Log[1329227995784915872903807060280344576] Log[1-z]^2 Log[1+z]^2-360000 z^4 Log[121416805764108066932466369176469931665150427440758720078238275608681517825325531136] Log[1-z]^2 Log[1+z]^2+25920000 z Log[1-z]^3 Log[1+z]^2+103680000 Log[1+z]^3+2160000 \[Pi]^2 z Log[1+z]^3-1464480000 Log[2] Log[1+z]^3+1026626400 z Log[2] Log[1+z]^3-1782000000 z^2 Log[2] Log[1+z]^3+605880000 z^3 Log[2] Log[1+z]^3-550800000 z^4 Log[2] Log[1+z]^3+816480000 z Li1[{-z,-1}] Log[2] Log[1+z]^3-51840000 z Log[2]^2 Log[1+z]^3-51840000 Log[4] Log[1+z]^3+343440000 z Log[4] Log[1+z]^3-38880000 z^2 Log[4] Log[1+z]^3-58320000 z^3 Log[4] Log[1+z]^3+181440000 z^4 Log[4] Log[1+z]^3-25920000 z Log[4]^2 Log[1+z]^3-254880000 Log[8] Log[1+z]^3-456300000 z Log[8] Log[1+z]^3-343440000 z^2 Log[8] Log[1+z]^3+74520000 z^3 Log[8] Log[1+z]^3-23760000 z^4 Log[8] Log[1+z]^3-136080000 z Li1[{-z,-1}] Log[8] Log[1+z]^3+30240000 Log[64] Log[1+z]^3+241687500 z Log[64] Log[1+z]^3+68400000 z^2 Log[64] Log[1+z]^3-39240000 z^3 Log[64] Log[1+z]^3+47280000 z^4 Log[64] Log[1+z]^3+47520000 z Li1[{-z,-1}] Log[64] Log[1+z]^3+17280000 z Log[2] Log[64] Log[1+z]^3+12960000 z^4 Log[2] Log[64] Log[1+z]^3-11880000 z Log[4] Log[64] Log[1+z]^3-6480000 z^4 Log[4] Log[64] Log[1+z]^3-3240000 z^2 Log[256] Log[1+z]^3+44280000 Log[4096] Log[1+z]^3+22777500 z Log[4096] Log[1+z]^3-23760000 z^2 Log[4096] Log[1+z]^3-4860000 z^3 Log[4096] Log[1+z]^3-42480000 z^4 Log[4096] Log[1+z]^3+22680000 z Li1[{-z,-1}] Log[4096] Log[1+z]^3+8640000 z Log[2] Log[4096] Log[1+z]^3-6480000 z Log[4] Log[4096] Log[1+z]^3+21600000 Log[262144] Log[1+z]^3+68932500 z Log[262144] Log[1+z]^3+77760000 z^2 Log[262144] Log[1+z]^3-19440000 z^3 Log[262144] Log[1+z]^3+49680000 z^4 Log[262144] Log[1+z]^3-8640000 z Log[2] Log[262144] Log[1+z]^3+6480000 z Log[4] Log[262144] Log[1+z]^3+45900000 Log[16777216] Log[1+z]^3-132573600 z Log[16777216] Log[1+z]^3+59400000 z^2 Log[16777216] Log[1+z]^3-29430000 z^3 Log[16777216] Log[1+z]^3-720000 z^4 Log[16777216] Log[1+z]^3-51840000 z Li1[{-z,-1}] Log[16777216] Log[1+z]^3+2160000 Log[68719476736] Log[1+z]^3-24345000 z Log[68719476736] Log[1+z]^3-31860000 z^2 Log[68719476736] Log[1+z]^3+5130000 z^3 Log[68719476736] Log[1+z]^3-16020000 z^4 Log[68719476736] Log[1+z]^3-11340000 z Li1[{-z,-1}] Log[68719476736] Log[1+z]^3+1800000 z Log[2] Log[68719476736] Log[1+z]^3-2160000 Log[281474976710656] Log[1+z]^3+11025000 z Log[281474976710656] Log[1+z]^3+25380000 z^2 Log[281474976710656] Log[1+z]^3+11070000 z^3 Log[281474976710656] Log[1+z]^3+4140000 z^4 Log[281474976710656] Log[1+z]^3+11340000 z Li1[{-z,-1}] Log[281474976710656] Log[1+z]^3+1080000 z Log[1152921504606846976] Log[1+z]^3+2175000 z Log[4722366482869645213696] Log[1+z]^3+8820000 z^2 Log[4722366482869645213696] Log[1+z]^3+6570000 z^3 Log[4722366482869645213696] Log[1+z]^3+1140000 z^4 Log[4722366482869645213696] Log[1+z]^3-11880000 z Li1[{-z,-1}] Log[4722366482869645213696] Log[1+z]^3-15000 z Log[19342813113834066795298816] Log[1+z]^3-8820000 z^2 Log[19342813113834066795298816] Log[1+z]^3-6570000 z^3 Log[19342813113834066795298816] Log[1+z]^3-1140000 z^4 Log[19342813113834066795298816] Log[1+z]^3+11880000 z Li1[{-z,-1}] Log[19342813113834066795298816] Log[1+z]^3+51840000 Log[1-z] Log[1+z]^3-1198800000 z Log[2] Log[1-z] Log[1+z]^3+207360000 z^3 Log[2] Log[1-z] Log[1+z]^3-285120000 z^4 Log[2] Log[1-z] Log[1+z]^3+12960000 z Log[4] Log[1-z] Log[1+z]^3+38880000 z^4 Log[4] Log[1-z] Log[1+z]^3-88560000 z Log[8] Log[1-z] Log[1+z]^3+38160000 z Log[64] Log[1-z] Log[1+z]^3-1620000 z^3 Log[256] Log[1-z] Log[1+z]^3-68040000 z Log[4096] Log[1-z] Log[1+z]^3+9000000 z^4 Log[4096] Log[1-z] Log[1+z]^3+56160000 z Log[262144] Log[1-z] Log[1+z]^3+13500000 z Log[16777216] Log[1-z] Log[1+z]^3-34020000 z Log[68719476736] Log[1-z] Log[1+z]^3+40500000 z Log[281474976710656] Log[1-z] Log[1+z]^3+8820000 z Log[4722366482869645213696] Log[1-z] Log[1+z]^3-8820000 z Log[19342813113834066795298816] Log[1-z] Log[1+z]^3-1620000 z^3 Log[1329227995784915872903807060280344576] Log[1-z] Log[1+z]^3+360000 z^4 Log[121416805764108066932466369176469931665150427440758720078238275608681517825325531136] Log[1-z] Log[1+z]^3+12960000 z Log[1-z]^2 Log[1+z]^3-25920000 z Log[1+z]^4+680400000 z Log[2] Log[1+z]^4-12960000 z^3 Log[2] Log[1+z]^4+12960000 z^4 Log[2] Log[1+z]^4+25920000 z Log[4] Log[1+z]^4+127440000 z Log[8] Log[1+z]^4-15120000 z Log[64] Log[1+z]^4+1620000 z^3 Log[256] Log[1+z]^4-22140000 z Log[4096] Log[1+z]^4-1080000 z^4 Log[4096] Log[1+z]^4-10800000 z Log[262144] Log[1+z]^4-22950000 z Log[16777216] Log[1+z]^4-1080000 z Log[68719476736] Log[1+z]^4+1080000 z Log[281474976710656] Log[1+z]^4-1296000 z Log[1+z]^5+1244160000 z PolyLog[2,-z]+103680000 \[Pi]^2 z PolyLog[2,-z]+622080000 z Li1[{-z,-1}] PolyLog[2,-z]+3110400000 z Log[2] PolyLog[2,-z]+1244160000 z^2 Log[2] PolyLog[2,-z]-2488320000 z^3 Log[2] PolyLog[2,-z]-2488320000 z Log[2]^2 PolyLog[2,-z]-103680000 z Log[2] Log[64] PolyLog[2,-z]-51840000 z^2 Log[16777216] PolyLog[2,-z]+103680000 z^3 Log[16777216] PolyLog[2,-z]+622080000 z Log[2] Log[1-z] PolyLog[2,-z]+622080000 z^3 Log[2] Log[1-z] PolyLog[2,-z]-1244160000 z^4 Log[2] Log[1-z] PolyLog[2,-z]-25920000 z^3 Log[16777216] Log[1-z] PolyLog[2,-z]+51840000 z^4 Log[16777216] Log[1-z] PolyLog[2,-z]-1244160000 Log[1+z] PolyLog[2,-z]-1866240000 z Log[1+z] PolyLog[2,-z]+1866240000 z Log[2] Log[1+z] PolyLog[2,-z]-622080000 z^3 Log[2] Log[1+z] PolyLog[2,-z]+1244160000 z^4 Log[2] Log[1+z] PolyLog[2,-z]+25920000 z^3 Log[16777216] Log[1+z] PolyLog[2,-z]-51840000 z^4 Log[16777216] Log[1+z] PolyLog[2,-z]-622080000 z Log[1-z] Log[1+z] PolyLog[2,-z]-311040000 z Log[1+z]^2 PolyLog[2,-z]+103680000 \[Pi]^2 z PolyLog[2,z]+1866240000 z Log[2] PolyLog[2,z]-2488320000 z Log[2]^2 PolyLog[2,z]-311040000 z Log[4]^2 PolyLog[2,z]+103680000 z Log[2] Log[64] PolyLog[2,z]+1244160000 z Log[2] Log[1+z] PolyLog[2,z]-544320000 z Zeta[3]+544320000 z Li1[{-z,-1}] Zeta[3]-544320000 Log[1-z] Zeta[3]+544320000 z Log[2] Log[1-z] Zeta[3]+272160000 z Log[8] Log[1-z] Zeta[3]-136080000 z Log[1-z]^2 Zeta[3]-544320000 Log[1+z] Zeta[3]-1088640000 z Log[1+z] Zeta[3]+544320000 z Log[2] Log[1+z] Zeta[3]+272160000 z Log[8] Log[1+z] Zeta[3]-544320000 z Log[1-z] Log[1+z] Zeta[3]-136080000 z Log[1+z]^2 Zeta[3]);*)


(* ::Title:: *)
(*Li1 identities*)


(* ::Input:: *)
(*Li1[{-1,-1}]=1/12 (-\[Pi]^2+6 Log[2]^2);*)
(* Li1[{-1,-1,1}]=-7/8Zeta[3]-Log[2]^3/6+\[Pi]^2/12*Log[2];*)


(* ::Input:: *)
(*LiSub2={Li1[{z,-1}]->Log[1-z]Log[1+z]-Li1[{-z,-1}],Li1[{z,1}]->1/2 Log[1-z]^2,Li1[{-z,1}]->1/2 Log[1+z]^2};*)
(*LiSub3={Li1[{z,1,1}]->-(1/6) Log[1-z]^3,Li1[{z,1,-1}]->Li1[{-z,-1,1}]+Li1[{-z,-1}] Log[1-z]-1/2 Log[1-z]^2 Log[1+z],Li1[{z,-1,1}]->Li1[{-z,1,-1}]+Li1[{-z,-1}] Log[1+z]-1/2 Log[1-z] Log[1+z]^2,Li1[{z,-1,-1}]->-2 Li1[{-z,-1,1}]-Li1[{-z,-1}] Log[1-z],Li1[{-z,1,1}]->-(1/6) Log[1+z]^3,Li1[{-z,-1,-1}]->-Li1[{-z,-1}]Log[1+z]-2Li1[{-z,1,-1}]};*)
(*LiSub4={Li1[{z,1,1,1}]->1/24 Log[1-z]^4,Li1[{-z,1,1,1}]->1/24 Log[1+z]^4,Li1[{z,1,1,-1}]->-Li1[{-z,-1,1,1}]-Li1[{-z,-1,1}] Log[1-z]-1/2 Li1[{-z,-1}] Log[1-z]^2+1/6 Log[1-z]^3 Log[1+z],Li1[{z,1,-1,-1}]->3 Li1[{-z,-1,1,1}]+2 Li1[{-z,-1,1}] Log[1-z]+1/2 Li1[{-z,-1}] Log[1-z]^2,Li1[{z,-1,-1,1}]->-Li1[{-z,-1,1}]Log[1-z]-3Li1[{-z,-1,1,1}],Li1[{z,-1,-1,-1}]->-Li1[{-z,-1,1,-1}]+2 Li1[{-z,1,-1,1}]+Li1[{-z,-1,1}] Log[1+z]+Log[1-z] (2 Li1[{-z,1,-1}]+Li1[{-z,-1}] Log[1+z]),Li1[{z,-1,1,-1}]->Li1[{-z,-1,1,-1}]-Li1[{-z,1,-1}] Log[1-z]+Li1[{-z,-1,1}] Log[1+z],Li1[{z,1,-1,1}]->-Li1[{-z,1,-1,1}]-Li1[{-z,1,-1}] Log[1-z]+1/4 Log[1+z] (-4 Li1[{-z,-1,1}]-4 Li1[{-z,-1}] Log[1-z]+Log[1-z]^2 Log[1+z]),Li1[{-z,-1,-1,-1}]->-Li1[{-z,-1,1,-1}]-2 Li1[{-z,1,-1,1}]-Li1[{-z,-1,1}] Log[1+z],Li1[{z,-1,1,1}]->-Li1[{-z,1,1,-1}]+1/6 Log[1+z] (-6 Li1[{-z,1,-1}]+Log[1+z] (-3 Li1[{-z,-1}]+Log[1-z] Log[1+z])),Li1[{-z,-1,-1,1}]->3 Li1[{-z,1,1,-1}]+1/2 Log[1+z] (4 Li1[{-z,1,-1}]+Li1[{-z,-1}] Log[1+z]),Li1[{-z,1,-1,-1}]->-3 Li1[{-z,1,1,-1}]-Li1[{-z,1,-1}] Log[1+z]};*)
(**)
(*LiSub5={Li1[{-z,1,-1,1,-1}]->1/4 (2 Li1[{-z,-1,-1,1,-1}]-2 Li1[{-z,-1,1,-1,1}]-6 Li1[{-z,1,1,-1,1}]-2 Li1[{-z,-1,1,-1}] Log[1+z]-4 Li1[{-z,1,-1,1}] Log[1+z]-Li1[{-z,-1,1}] Log[1+z]^2),Li1[{z,-1,-1,1,-1}]->-Li1[{-z,-1,1,-1,-1}]-3 Li1[{-z,-1,1,1,-1}]-Li1[{-z,-1,1,-1}] Log[1-z],Li1[{z,1,1,-1,1}]->Li1[{-z,1,-1,1,1}]+Li1[{-z,1,-1,1}] Log[1-z]+1/2 Li1[{-z,1,-1}] Log[1-z]^2+Li1[{-z,-1,1,1}] Log[1+z]+Li1[{-z,-1,1}] Log[1-z] Log[1+z]+1/2 Li1[{-z,-1}] Log[1-z]^2 Log[1+z]-1/12 Log[1-z]^3 Log[1+z]^2,Li1[{z,1,-1,1,-1}]->-Li1[{-z,-1,1,-1,-1}]-2 Li1[{-z,-1,1,1,-1}]-Li1[{-z,1,-1,1,1}]-Li1[{-z,-1,1,-1}] Log[1-z]+1/2 Li1[{-z,1,-1}] Log[1-z]^2-2 Li1[{-z,-1,1,1}] Log[1+z]-Li1[{-z,-1,1}] Log[1-z] Log[1+z],Li1[{-z,-1,-1,-1,1}]->-Li1[{-z,-1,1,-1,-1}]-Li1[{-z,-1,1,1,-1}]-2 Li1[{-z,1,-1,1,1}]-Li1[{-z,-1,1,1}] Log[1+z],Li1[{z,-1,1,-1,1}]->Li1[{-z,-1,1,-1,-1}]+Li1[{-z,-1,1,1,-1}]-Li1[{-z,1,-1,1,1}]-Li1[{-z,1,-1,1}] Log[1-z]+Li1[{-z,-1,1,1}] Log[1+z],*)
(*Li1[{z,1,-1,-1,-1}]->Li1[{-z,-1,1,-1,-1}]+2 Li1[{-z,-1,1,1,-1}]-2 Li1[{-z,1,-1,1,1}]+Li1[{-z,-1,1,-1}] Log[1-z]-2 Li1[{-z,1,-1,1}] Log[1-z]-Li1[{-z,1,-1}] Log[1-z]^2-Li1[{-z,-1,1,1}] Log[1+z]-Li1[{-z,-1,1}] Log[1-z] Log[1+z]-1/2 Li1[{-z,-1}] Log[1-z]^2 Log[1+z],*)
(*Li1[{z,1,-1,1,1}]->Li1[{-z,1,1,-1,1}]+Li1[{-z,1,1,-1}] Log[1-z]+1/12 Log[1+z] (12 Li1[{-z,1,-1,1}]+12 Li1[{-z,1,-1}] Log[1-z]+Log[1+z] (6 Li1[{-z,-1,1}]+6 Li1[{-z,-1}] Log[1-z]-Log[1-z]^2 Log[1+z])),Li1[{z,-1,1,1,-1}]->1/4 (-2 Li1[{-z,-1,-1,1,-1}]-2 Li1[{-z,-1,1,-1,1}]-2 Li1[{-z,1,1,-1,1}]-4 Li1[{-z,1,1,-1}] Log[1-z]-2 Li1[{-z,-1,1,-1}] Log[1+z]-Li1[{-z,-1,1}] Log[1+z]^2),Li1[{z,-1,1,-1,-1}]->1/4 (2 Li1[{-z,-1,-1,1,-1}]+6 Li1[{-z,-1,1,-1,1}]+6 Li1[{-z,1,1,-1,1}]+12 Li1[{-z,1,1,-1}] Log[1-z]+2 Li1[{-z,-1,1,-1}] Log[1+z]+4 Li1[{-z,1,-1}] Log[1-z] Log[1+z]-Li1[{-z,-1,1}] Log[1+z]^2),Li1[{-z,1,-1,-1,-1}]->1/4 (-2 Li1[{-z,-1,-1,1,-1}]+2 Li1[{-z,-1,1,-1,1}]-6 Li1[{-z,1,1,-1,1}]+2 Li1[{-z,-1,1,-1}] Log[1+z]+Li1[{-z,-1,1}] Log[1+z]^2),Li1[{z,-1,-1,-1,1}]->1/2 (-2 Li1[{-z,-1,1,-1,1}]-6 Li1[{-z,1,1,-1,1}]-6 Li1[{-z,1,1,-1}] Log[1-z]-4 Li1[{-z,1,-1,1}] Log[1+z]-4 Li1[{-z,1,-1}] Log[1-z] Log[1+z]-Li1[{-z,-1,1}] Log[1+z]^2-Li1[{-z,-1}] Log[1-z] Log[1+z]^2),Li1[{z,-1,1,1,1}]->1/24 (4 Li1[{-z,1,-1,-1,1}]+Log[1+z] (12 Li1[{-z,1,1,-1}]+Log[1+z] (10 Li1[{-z,1,-1}]+4 Li1[{-z,-1}] Log[1+z]-Log[1-z] Log[1+z]^2))),Li1[{z,1,1,1,-1}]->1/24 (4 Li1[{z,1,-1,-1,1}]+Log[1-z] (12 Li1[{-z,-1,1,1}]+Log[1-z] (10 Li1[{-z,-1,1}]+4 Li1[{-z,-1}] Log[1-z]-Log[1-z]^2 Log[1+z]))),Li1[{-z,1,1,-1,-1}]->1/3 (-2 Li1[{-z,1,-1,-1,1}]+Log[1+z] (3 Li1[{-z,1,1,-1}]+Li1[{-z,1,-1}] Log[1+z])),Li1[{-z,-1,-1,1,1}]->1/6 (-4 Li1[{-z,1,-1,-1,1}]-Log[1+z] (6 Li1[{-z,1,1,-1}]+Log[1+z] (4 Li1[{-z,1,-1}]+Li1[{-z,-1}] Log[1+z]))),Li1[{-z,1,1,1,-1}]->1/12 (2 Li1[{-z,1,-1,-1,1}]-Log[1+z] (6 Li1[{-z,1,1,-1}]+Li1[{-z,1,-1}] Log[1+z])),Li1[{z,-1,-1,-1,-1}]->2 Li1[{-z,-1,1,1,-1}]+4 Li1[{-z,1,-1,1,1}]+Li1[{-z,-1,1,-1}] Log[1-z]+2 Li1[{-z,1,-1,1}] Log[1-z]+2 Li1[{-z,-1,1,1}] Log[1+z]+Li1[{-z,-1,1}] Log[1-z] Log[1+z],Li1[{-z,-1,-1,-1,-1}]->-Li1[{-z,-1,-1,1,-1}]-Li1[{-z,-1,1,-1,1}]+3 Li1[{-z,1,1,-1,1}]+2 Li1[{-z,1,-1,1}] Log[1+z]+1/2 Li1[{-z,-1,1}] Log[1+z]^2,Li1[{z,1,-1,-1,1}]->6 Li1[{-z,-1,1,1,1}]+1/2 Log[1-z] (6 Li1[{-z,-1,1,1}]+Li1[{-z,-1,1}] Log[1-z]),Li1[{z,1,1,-1,-1}]->-4 Li1[{-z,-1,1,1,1}]-1/6 Log[1-z] (18 Li1[{-z,-1,1,1}]+Log[1-z] (6 Li1[{-z,-1,1}]+Li1[{-z,-1}] Log[1-z])),Li1[{z,-1,-1,1,1}]->-4 Li1[{-z,-1,1,1,1}]-Li1[{-z,-1,1,1}] Log[1-z]};*)

